Dynamic Response Functions for Cavity Quantum Electrodynamics Hartree-Fock Theory

Frequency-dependent linear and quadratic response functions are implemented for a cavity quantum electrodynamics (QED) generalization of Hartree-Fock (HF) theory. Dynamic electric dipole polarizability, optical rectification hyperpolarizability, and second harmonic generation hyperpolarizability tensors are evaluated for molecules strongly coupled to a single-mode optical cavity, and the results are benchmarked against the same tensors obtained from real-time time-dependent QED-HF simulations. Substantial cavity-induced changes to the frequency-dependent properties are observed for certain perturbing frequencies at large electron-photon coupling strengths. We also find special perturbing frequencies at which there is no cavity effect, regardless of the coupling strength.

==> anc/formaldehyde.csv <==
cavity_pol,coupling,frequency,alpha_xx,alpha_xy,alpha_xz,alpha_yy,alpha_yz,alpha_zz,or_xxx,or_xxy,or_xxz,or_xyx,or_xyy,or_xyz,or_xzx,or_xzy,or_xzz,or_yxx,or_yxy,or_yxz,or_yyx,or_yyy,or_yyz,or_yzx,or_yzy,or_yzz,or_zxx,or_zxy,or_zxz,or_zyx,or_zyy,or_zyz,or_zzx,or_zzy,or_zzz,shg_xxx,shg_xxy,shg_xxz,shg_xyx,shg_xyy,shg_xyz,shg_xzx,shg_xzy,shg_xzz,shg_yxx,shg_yxy,shg_yxz,shg_yyx,shg_yyy,shg_yyz,shg_yzx,shg_yzy,shg_yzz,shg_zxx,shg_zxy,shg_zxz,shg_zyx,shg_zyy,shg_zyz,shg_zzx,shg_zzy,shg_zzz
x,    0.000000,    0.000000,   12.228825,    0.000000,    0.000000,   16.172089,   -0.000000,   20.609495,   -0.000000,    0.000000,    6.944709,    0.000000,    0.000000,    0.000000,    6.944709,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.086847,    0.000000,   32.086847,   -0.000000,    6.944709,    0.000000,    0.000000,    0.000000,   32.086847,   -0.000000,    0.000000,   -0.000000,   34.906160,   -0.000000,    0.000000,    6.944709,    0.000000,    0.000000,    0.000000,    6.944709,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.086847,    0.000000,   32.086847,   -0.000000,    6.944709,    0.000000,    0.000000,    0.000000,   32.086847,   -0.000000,    0.000000,   -0.000000,   34.906160
x,    0.000000,    0.040000,   12.274105,    0.000000,    0.000000,   16.260480,   -0.000000,   20.742546,   -0.000000,    0.000000,    7.132273,    0.000000,    0.000000,    0.000000,    7.132273,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.888055,    0.000000,   32.888055,   -0.000000,    7.018873,    0.000000,    0.000000,    0.000000,   32.980944,   -0.000000,    0.000000,   -0.000000,   35.560723,   -0.000000,    0.000000,    7.288798,    0.000000,    0.000000,    0.000000,    7.288798,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   34.798385,    0.000000,   34.798385,   -0.000000,    7.654434,    0.000000,    0.000000,    0.000000,   34.484373,   -0.000000,    0.000000,   -0.000000,   36.934593
x,    0.000000,    0.050000,   12.299793,    0.000000,    0.000000,   16.310898,   -0.000000,   20.818511,   -0.000000,    0.000000,    7.241028,    0.000000,    0.000000,    0.000000,    7.241028,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   33.353124,    0.000000,   33.353124,   -0.000000,    7.061214,    0.000000,    0.000000,    0.000000,   33.502035,   -0.000000,    0.000000,   -0.000000,   35.938170,   -0.000000,    0.000000,    7.494668,    0.000000,    0.000000,    0.000000,    7.494668,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   36.497395,    0.000000,   36.497395,   -0.000000,    8.099424,    0.000000,    0.000000,    0.000000,   35.957600,   -0.000000,    0.000000,   -0.000000,   38.166147
x,    0.000000,    0.060000,   12.331405,    0.000000,    0.000000,   16.373221,   -0.000000,   20.912482,   -0.000000,    0.000000,    7.377251,    0.000000,    0.000000,    0.000000,    7.377251,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   33.936222,    0.000000,   33.936222,   -0.000000,    7.113589,    0.000000,    0.000000,    0.000000,   34.157552,   -0.000000,    0.000000,   -0.000000,   36.408859,   -0.000000,    0.000000,    7.759450,    0.000000,    0.000000,    0.000000,    7.759450,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   38.772323,    0.000000,   38.772323,   -0.000000,    8.694749,    0.000000,    0.000000,    0.000000,   37.896034,   -0.000000,    0.000000,   -0.000000,   39.770209
x,    0.000000,    0.070000,   12.369075,    0.000000,    0.000000,   16.447895,    0.000000,   21.025175,   -0.000000,    0.000000,    7.543092,    0.000000,    0.000000,    0.000000,    7.543092,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   34.647004,    0.000000,   34.647004,    0.000000,    7.176391,    0.000000,    0.000000,    0.000000,   34.959873,    0.000000,    0.000000,    0.000000,   36.978835,   -0.000000,    0.000000,    8.092683,    0.000000,    0.000000,    0.000000,    8.092683,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   41.788165,    0.000000,   41.788165,    0.000000,    9.481729,    0.000000,    0.000000,    0.000000,   40.407024,    0.000000,    0.000000,    0.000000,   41.821682
x,    0.000000,    0.080000,   12.412967,    0.000000,    0.000000,   16.535470,   -0.000000,   21.157471,   -0.000000,    0.000000,    7.741257,    0.000000,    0.000000,    0.000000,    7.741257,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   35.497721,    0.000000,   35.497721,   -0.000000,    7.250100,    0.000000,    0.000000,    0.000000,   35.924841,   -0.000000,    0.000000,   -0.000000,   37.655663,   -0.000000,    0.000000,    8.507497,    0.000000,    0.000000,    0.000000,    8.507497,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   45.800581,    0.000000,   45.800581,   -0.000000,   10.522159,    0.000000,    0.000000,    0.000000,   43.647543,   -0.000000,    0.000000,   -0.000000,   44.427580
x,    0.000000,    0.090000,   12.463271,    0.000000,    0.000000,   16.636616,   -0.000000,   21.310439,   -0.000000,    0.000000,    7.975111,    0.000000,    0.000000,    0.000000,    7.975111,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   36.503749,    0.000000,   36.503749,   -0.000000,    7.335299,    0.000000,    0.000000,    0.000000,   37.072537,   -0.000000,    0.000000,   -0.000000,   38.448676,   -0.000000,    0.000000,    9.022090,    0.000000,    0.000000,    0.000000,    9.022090,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   51.221027,    0.000000,   51.221027,   -0.000000,   11.910608,    0.000000,    0.000000,    0.000000,   47.852091,   -0.000000,    0.000000,   -0.000000,   47.743246
x,    0.000000,    0.100000,   12.520217,    0.000000,    0.000000,   16.752142,    0.000000,   21.485366,   -0.000000,    0.000000,    8.248805,    0.000000,    0.000000,    0.000000,    8.248805,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   37.684290,    0.000000,   37.684290,    0.000000,    7.432681,    0.000000,    0.000000,    0.000000,   38.428317,    0.000000,    0.000000,    0.000000,   39.369299,   -0.000000,    0.000000,    9.662098,    0.000000,    0.000000,    0.000000,    9.662098,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   58.750114,    0.000000,   58.750114,    0.000000,   13.796931,   -0.000000,    0.000000,   -0.000000,   53.383292,    0.000000,    0.000000,    0.000000,   52.000490
x,    0.000000,    0.110000,   12.584067,    0.000000,    0.000000,   16.883018,   -0.000000,   21.683788,   -0.000000,    0.000000,    8.567452,    0.000000,    0.000000,    0.000000,    8.567452,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   39.063303,    0.000000,   39.063303,   -0.000000,    7.543067,    0.000000,    0.000000,    0.000000,   40.024233,   -0.000000,    0.000000,   -0.000000,   40.431470,   -0.000000,   -0.000000,   10.464562,   -0.000000,    0.000000,    0.000000,   10.464562,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   69.680526,    0.000000,   69.680526,   -0.000000,   16.430127,    0.000000,    0.000000,    0.000000,   60.830066,   -0.000000,    0.000000,   -0.000000,   57.559360
x,    0.000000,    0.120000,   12.655125,    0.000000,    0.000000,   17.030407,   -0.000000,   21.907536,   -0.000000,    0.000000,    8.937344,    0.000000,    0.000000,    0.000000,    8.937344,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   40.670776,    0.000000,   40.670776,   -0.000000,    7.667424,    0.000000,    0.000000,    0.000000,   41.900964,   -0.000000,    0.000000,   -0.000000,   41.652182,   -0.000000,    0.000000,   11.484912,    0.000000,    0.000000,    0.000000,   11.484912,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   86.692005,    0.000000,   86.692005,   -0.000000,   20.251129,    0.000000,    0.000000,    0.000000,   71.216269,   -0.000000,    0.000000,   -0.000000,   65.011318
x,    0.000000,    0.130000,   12.733744,   -0.000000,   -0.000000,   17.195703,   -0.000000,   22.158794,   -0.000000,    0.000000,    9.366253,    0.000000,   -0.000000,   -0.000000,    9.366253,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   42.544441,   -0.000000,   42.544441,    0.000000,    7.806896,   -0.000000,    0.000000,   -0.000000,   44.110514,    0.000000,    0.000000,    0.000000,   43.052195,   -0.000000,    0.000000,   12.810072,    0.000000,   -0.000000,   -0.000000,   12.810072,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,  116.440784,   -0.000000,  116.440784,    0.000000,   26.111777,    0.000000,   -0.000000,    0.000000,   86.502363,   -0.000000,   -0.000000,   -0.000000,   75.408503
x,    0.000000,    0.140000,   12.820324,   -0.000000,   -0.000000,   17.380587,   -0.000000,   22.440171,   -0.000000,    0.000000,    9.863815,    0.000000,   -0.000000,   -0.000000,    9.863815,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   44.732156,   -0.000000,   44.732156,    0.000000,    7.962826,   -0.000000,   -0.000000,   -0.000000,   46.719988,    0.000000,   -0.000000,    0.000000,   44.656971,   -0.000000,    0.000000,   14.585208,    0.000000,   -0.000000,   -0.000000,   14.585208,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  181.745441,   -0.000000,  181.745441,    0.000000,   35.877659,   -0.000000,   -0.000000,   -0.000000,  111.023936,   -0.000000,   -0.000000,   -0.000000,   90.860673
x,    0.000000,    0.150000,   12.915330,    0.000000,    0.000000,   17.587093,   -0.000000,   22.754790,   -0.000000,    0.000000,   10.442056,    0.000000,    0.000000,    0.000000,   10.442056,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   47.295227,    0.000000,   47.295227,   -0.000000,    8.136803,    0.000000,    0.000000,    0.000000,   49.817001,   -0.000000,    0.000000,   -0.000000,   46.497918,   -0.000000,    0.000000,   17.074609,    0.000000,    0.000000,    0.000000,   17.074609,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,  459.924603,    0.000000,  459.924603,    0.000000,   54.529895,    0.000000,    0.000000,    0.000000,  156.908325,   -0.000000,    0.000000,   -0.000000,  116.532881
x,    0.000000,    0.160000,   13.019290,   -0.000000,   -0.000000,   17.817705,   -0.000000,   23.106419,   -0.000000,    0.000000,   11.116101,    0.000000,   -0.000000,   -0.000000,   11.116101,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   50.313163,   -0.000000,   50.313163,    0.000000,    8.330710,   -0.000000,    0.000000,   -0.000000,   53.517551,    0.000000,    0.000000,    0.000000,   48.614051,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.170000,   13.132816,   -0.000000,    0.000000,   18.075486,   -0.000000,   23.499627,   -0.000000,   -0.000000,   11.905146,   -0.000000,    0.000000,    0.000000,   11.905146,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   53.890581,    0.000000,   53.890581,   -0.000000,    8.546793,    0.000000,    0.000000,    0.000000,   57.977748,   -0.000000,    0.000000,   -0.000000,   51.054269,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.180000,   13.256610,    0.000000,    0.000000,   18.364260,   -0.000000,   23.940007,   -0.000000,    0.000000,   12.833813,    0.000000,    0.000000,    0.000000,   12.833813,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   58.167512,    0.000000,   58.167512,   -0.000000,    8.787740,    0.000000,    0.000000,    0.000000,   63.411707,   -0.000000,    0.000000,   -0.000000,   53.880478,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.190000,   13.391485,    0.000000,    0.000000,   18.688874,   -0.000000,   24.434467,   -0.000000,    0.000000,   13.934077,    0.000000,    0.000000,    0.000000,   13.934077,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   63.335148,    0.000000,   63.335148,   -0.000000,    9.056803,    0.000000,    0.000000,    0.000000,   70.119627,   -0.000000,    0.000000,   -0.000000,   57.171992,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.200000,   13.538384,    0.000000,    0.000000,   19.055583,   -0.000000,   24.991649,   -0.000000,    0.000000,   15.248037,    0.000000,    0.000000,   -0.000000,   15.248037,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   69.660714,   -0.000000,   69.660714,   -0.000000,    9.357949,    0.000000,    0.000000,    0.000000,   78.533285,   -0.000000,    0.000000,   -0.000000,   61.031806,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.000000,   12.220586,   -0.000000,   -0.000000,   16.168925,    0.000000,   20.606344,   -0.000000,   -0.000000,    6.929489,   -0.000000,    0.000000,   -0.000000,    6.929489,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   32.061562,   -0.000000,   32.061562,   -0.000000,    6.929489,   -0.000000,   -0.000000,   -0.000000,   32.061562,   -0.000000,   -0.000000,   -0.000000,   34.889560,   -0.000000,   -0.000000,    6.929489,   -0.000000,    0.000000,   -0.000000,    6.929489,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   32.061562,   -0.000000,   32.061562,   -0.000000,    6.929489,   -0.000000,   -0.000000,   -0.000000,   32.061562,   -0.000000,   -0.000000,   -0.000000,   34.889560
x,    0.010000,    0.040000,   12.265943,   -0.000000,   -0.000000,   16.257250,    0.000000,   20.739324,   -0.000000,   -0.000000,    7.116323,   -0.000000,    0.000000,   -0.000000,    7.116323,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   32.861344,   -0.000000,   32.861344,   -0.000000,    7.003490,   -0.000000,   -0.000000,   -0.000000,   32.954090,   -0.000000,   -0.000000,   -0.000000,   35.543390,   -0.000000,   -0.000000,    7.272491,   -0.000000,    0.000000,   -0.000000,    7.272491,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   34.768148,   -0.000000,   34.768148,   -0.000000,    7.636249,   -0.000000,   -0.000000,   -0.000000,   34.454664,   -0.000000,   -0.000000,   -0.000000,   36.915664
x,    0.010000,    0.050000,   12.291676,    0.000000,   -0.000000,   16.307630,    0.000000,   20.815248,    0.000000,   -0.000000,    7.224648,   -0.000000,    0.000000,   -0.000000,    7.224648,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   33.325564,   -0.000000,   33.325564,   -0.000000,    7.045740,   -0.000000,    0.000000,   -0.000000,   33.474242,   -0.000000,    0.000000,   -0.000000,   35.920407,    0.000000,   -0.000000,    7.477698,   -0.000000,    0.000000,   -0.000000,    7.477698,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   36.463794,   -0.000000,   36.463794,   -0.000000,    8.079287,   -0.000000,    0.000000,   -0.000000,   35.924981,   -0.000000,    0.000000,   -0.000000,   38.145719
x,    0.010000,    0.060000,   12.323346,   -0.000000,   -0.000000,   16.369905,    0.000000,   20.909168,   -0.000000,   -0.000000,    7.360328,   -0.000000,    0.000000,   -0.000000,    7.360328,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   33.907579,   -0.000000,   33.907579,   -0.000000,    7.098000,   -0.000000,    0.000000,   -0.000000,   34.128551,   -0.000000,    0.000000,   -0.000000,   36.390551,    0.000000,   -0.000000,    7.741613,   -0.000000,    0.000000,   -0.000000,    7.741613,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   38.733893,   -0.000000,   38.733893,   -0.000000,    8.671891,   -0.000000,   -0.000000,   -0.000000,   37.859357,   -0.000000,   -0.000000,   -0.000000,   39.747732
x,    0.010000,    0.070000,   12.361089,   -0.000000,   -0.000000,   16.444520,    0.000000,   21.021799,    0.000000,   -0.000000,    7.525498,   -0.000000,    0.000000,   -0.000000,    7.525498,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   34.617009,   -0.000000,   34.617009,    0.000000,    7.160665,   -0.000000,    0.000000,   -0.000000,   34.929354,    0.000000,    0.000000,    0.000000,   36.959855,    0.000000,   -0.000000,    8.073734,   -0.000000,    0.000000,   -0.000000,    8.073734,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   41.742739,   -0.000000,   41.742739,    0.000000,    9.455091,   -0.000000,    0.000000,   -0.000000,   40.364699,    0.000000,    0.000000,    0.000000,   41.796417
x,    0.010000,    0.080000,   12.405068,   -0.000000,   -0.000000,   16.532025,    0.000000,   21.154020,   -0.000000,   -0.000000,    7.722849,   -0.000000,    0.000000,   -0.000000,    7.722849,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   35.466062,   -0.000000,   35.466062,    0.000000,    7.234215,   -0.000000,   -0.000000,   -0.000000,   35.892438,   -0.000000,   -0.000000,   -0.000000,   37.635867,   -0.000000,   -0.000000,    8.487134,   -0.000000,    0.000000,   -0.000000,    8.487134,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   45.744755,   -0.000000,   45.744755,    0.000000,   10.490217,   -0.000000,   -0.000000,   -0.000000,   43.597257,    0.000000,   -0.000000,    0.000000,   44.398498
x,    0.010000,    0.090000,   12.455478,   -0.000000,   -0.000000,   16.633087,    0.000000,   21.306900,    0.000000,   -0.000000,    7.955724,   -0.000000,    0.000000,   -0.000000,    7.955724,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   36.470059,   -0.000000,   36.470059,   -0.000000,    7.319230,   -0.000000,   -0.000000,   -0.000000,   37.037810,   -0.000000,   -0.000000,   -0.000000,   38.427899,    0.000000,   -0.000000,    8.999927,   -0.000000,    0.000000,   -0.000000,    8.999927,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   51.149051,   -0.000000,   51.149051,   -0.000000,   11.871075,    0.000000,   -0.000000,    0.000000,   47.790310,   -0.000000,   -0.000000,   -0.000000,   47.708848
x,    0.010000,    0.100000,   12.512551,    0.000000,   -0.000000,   16.748516,    0.000000,   21.481724,    0.000000,   -0.000000,    8.228250,   -0.000000,    0.000000,   -0.000000,    8.228250,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   37.648127,   -0.000000,   37.648127,    0.000000,    7.416402,   -0.000000,   -0.000000,   -0.000000,   38.390729,   -0.000000,   -0.000000,   -0.000000,   39.347351,    0.000000,   -0.000000,    9.637633,   -0.000000,    0.000000,   -0.000000,    9.637633,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   58.651415,   -0.000000,   58.651415,    0.000000,   13.746197,    0.000000,   -0.000000,    0.000000,   53.304293,    0.000000,   -0.000000,    0.000000,   51.958469
x,    0.010000,    0.110000,   12.576552,    0.000000,   -0.000000,   16.879277,    0.000000,   21.680025,    0.000000,   -0.000000,    8.545505,   -0.000000,    0.000000,   -0.000000,    8.545505,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   39.024130,   -0.000000,   39.024130,    0.000000,    7.526551,   -0.000000,   -0.000000,   -0.000000,   39.983112,    0.000000,   -0.000000,    0.000000,   40.408126,    0.000000,    0.000000,   10.437133,    0.000000,    0.000000,   -0.000000,   10.437133,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   69.533319,   -0.000000,   69.533319,    0.000000,   16.362164,    0.000000,   -0.000000,    0.000000,   60.723914,    0.000000,   -0.000000,    0.000000,   57.505952
x,    0.010000,    0.120000,   12.647791,   -0.000000,   -0.000000,   17.026531,    0.000000,   21.903634,    0.000000,   -0.000000,    8.913740,   -0.000000,    0.000000,   -0.000000,    8.913740,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   40.627927,   -0.000000,   40.627927,   -0.000000,    7.650644,   -0.000000,   -0.000000,   -0.000000,   41.855463,   -0.000000,   -0.000000,   -0.000000,   41.627175,    0.000000,   -0.000000,   11.453631,   -0.000000,    0.000000,    0.000000,   11.453631,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   86.443655,   -0.000000,   86.443655,   -0.000000,   20.155101,    0.000000,   -0.000000,    0.000000,   71.064074,   -0.000000,   -0.000000,   -0.000000,   64.939855
x,    0.010000,    0.130000,   12.726625,    0.000000,    0.000000,   17.191670,   -0.000000,   22.154730,    0.000000,    0.000000,    9.340672,    0.000000,    0.000000,    0.000000,    9.340672,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   42.497077,    0.000000,   42.497077,    0.000000,    7.789820,    0.000000,    0.000000,    0.000000,   44.059540,    0.000000,    0.000000,    0.000000,   43.025203,    0.000000,    0.000000,   12.773776,    0.000000,    0.000000,    0.000000,   12.773776,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,  115.928742,    0.000000,  115.928742,    0.000000,   25.966175,   -0.000000,    0.000000,   -0.000000,   86.263470,    0.000000,    0.000000,    0.000000,   75.305773
x,    0.010000,    0.140000,   12.813462,    0.000000,    0.000000,   17.376369,    0.000000,   22.435918,    0.000000,    0.000000,    9.835869,    0.000000,    0.000000,    0.000000,    9.835869,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   44.679204,    0.000000,   44.679204,    0.000000,    7.945421,    0.000000,    0.000000,    0.000000,   46.662109,    0.000000,    0.000000,    0.000000,   44.627604,    0.000000,    0.000000,   14.542585,    0.000000,    0.000000,    0.000000,   14.542585,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,  180.188427,    0.000000,  180.188427,    0.000000,   35.633103,    0.000000,    0.000000,    0.000000,  110.593355,    0.000000,    0.000000,    0.000000,   90.695589
x,    0.010000,    0.150000,   12.908773,    0.000000,    0.000000,   17.582656,   -0.000000,   22.750317,   -0.000000,    0.000000,   10.411267,    0.000000,    0.000000,    0.000000,   10.411267,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   47.235290,    0.000000,   47.235290,    0.000000,    8.119033,    0.000000,    0.000000,    0.000000,   49.750301,   -0.000000,    0.000000,   -0.000000,   46.465691,    0.000000,    0.000000,   17.025548,    0.000000,    0.000000,    0.000000,   17.025548,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,  444.994127,    0.000000,  444.994127,    0.000000,   54.041914,    0.000000,    0.000000,    0.000000,  155.921406,   -0.000000,    0.000000,   -0.000000,  116.207434
x,    0.010000,    0.160000,   13.013100,    0.000000,    0.000000,   17.813008,    0.000000,   23.101688,    0.000000,    0.000000,   11.081874,    0.000000,    0.000000,    0.000000,   11.081874,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   50.244388,    0.000000,   50.244388,    0.000000,    8.312538,    0.000000,    0.000000,    0.000000,   53.439422,    0.000000,    0.000000,    0.000000,   48.578361,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.170000,   13.127065,   -0.000000,   -0.000000,   18.070478,    0.000000,   23.494593,   -0.000000,   -0.000000,   11.866729,   -0.000000,   -0.000000,    0.000000,   11.866729,    0.000000,   -0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   53.810460,    0.000000,   53.810460,    0.000000,    8.528173,   -0.000000,   -0.000000,   -0.000000,   57.884551,    0.000000,   -0.000000,    0.000000,   51.014350,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.180000,   13.251390,    0.000000,   -0.000000,   18.358873,    0.000000,   23.934611,    0.000000,   -0.000000,   12.790246,   -0.000000,   -0.000000,    0.000000,   12.790246,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   58.072569,    0.000000,   58.072569,    0.000000,    8.768625,   -0.000000,   -0.000000,   -0.000000,   63.298248,    0.000000,   -0.000000,    0.000000,   53.835349,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.190000,   13.386908,    0.000000,   -0.000000,   18.683021,    0.000000,   24.428639,    0.000000,   -0.000000,   13.884113,   -0.000000,   -0.000000,    0.000000,   13.884113,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   63.220447,    0.000000,   63.220447,    0.000000,    9.037139,   -0.000000,   -0.000000,   -0.000000,   69.978279,    0.000000,   -0.000000,    0.000000,   57.120373,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.200000,   13.534591,    0.000000,   -0.000000,   19.049145,    0.000000,   24.985298,    0.000000,   -0.000000,   15.190033,   -0.000000,   -0.000000,    0.000000,   15.190033,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   69.519028,    0.000000,   69.519028,    0.000000,    9.337675,   -0.000000,   -0.000000,   -0.000000,   78.352498,    0.000000,   -0.000000,    0.000000,   60.972001,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.000000,   12.196091,   -0.000000,   -0.000000,   16.159488,    0.000000,   20.596941,   -0.000000,   -0.000000,    6.884565,   -0.000000,    0.000000,   -0.000000,    6.884565,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   31.986495,   -0.000000,   31.986495,   -0.000000,    6.884565,   -0.000000,   -0.000000,   -0.000000,   31.986495,   -0.000000,   -0.000000,   -0.000000,   34.840293,   -0.000000,   -0.000000,    6.884565,   -0.000000,    0.000000,   -0.000000,    6.884565,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   31.986495,   -0.000000,   31.986495,   -0.000000,    6.884565,   -0.000000,   -0.000000,   -0.000000,   31.986495,   -0.000000,   -0.000000,   -0.000000,   34.840293
x,    0.020000,    0.040000,   12.241682,   -0.000000,   -0.000000,   16.247617,    0.000000,   20.729711,   -0.000000,   -0.000000,    7.069264,   -0.000000,    0.000000,   -0.000000,    7.069264,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   32.782064,   -0.000000,   32.782064,   -0.000000,    6.958100,   -0.000000,   -0.000000,   -0.000000,   32.874391,   -0.000000,   -0.000000,   -0.000000,   35.491962,   -0.000000,   -0.000000,    7.224407,   -0.000000,    0.000000,   -0.000000,    7.224407,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   34.678470,   -0.000000,   34.678470,   -0.000000,    7.582652,   -0.000000,   -0.000000,   -0.000000,   34.366539,   -0.000000,   -0.000000,   -0.000000,   36.859530
x,    0.020000,    0.050000,   12.267554,   -0.000000,   -0.000000,   16.297883,    0.000000,   20.805513,    0.000000,   -0.000000,    7.176335,   -0.000000,    0.000000,   -0.000000,    7.176335,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   33.243781,   -0.000000,   33.243781,   -0.000000,    7.000083,   -0.000000,    0.000000,   -0.000000,   33.391772,   -0.000000,    0.000000,   -0.000000,   35.867709,    0.000000,   -0.000000,    7.427690,   -0.000000,    0.000000,   -0.000000,    7.427690,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   36.364205,   -0.000000,   36.364205,   -0.000000,    8.019983,   -0.000000,    0.000000,   -0.000000,   35.828274,   -0.000000,    0.000000,   -0.000000,   38.085168
x,    0.020000,    0.060000,   12.299400,   -0.000000,   -0.000000,   16.360015,    0.000000,   20.899281,    0.000000,   -0.000000,    7.310425,   -0.000000,    0.000000,   -0.000000,    7.310425,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   33.822598,   -0.000000,   33.822598,    0.000000,    7.052016,   -0.000000,   -0.000000,   -0.000000,   34.042518,    0.000000,   -0.000000,    0.000000,   36.336245,    0.000000,   -0.000000,    7.689096,   -0.000000,    0.000000,   -0.000000,    7.689096,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   38.620091,   -0.000000,   38.620091,    0.000000,    8.604643,   -0.000000,   -0.000000,   -0.000000,   37.750697,    0.000000,   -0.000000,    0.000000,   39.681143
x,    0.020000,    0.070000,   12.337360,   -0.000000,   -0.000000,   16.434456,    0.000000,   21.011726,   -0.000000,   -0.000000,    7.473636,   -0.000000,    0.000000,   -0.000000,    7.473636,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   34.528039,   -0.000000,   34.528039,    0.000000,    7.114288,   -0.000000,    0.000000,   -0.000000,   34.838845,    0.000000,    0.000000,    0.000000,   36.903566,   -0.000000,   -0.000000,    8.018007,   -0.000000,    0.000000,   -0.000000,    8.018007,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   41.608384,   -0.000000,   41.608384,    0.000000,    9.376820,   -0.000000,    0.000000,   -0.000000,   40.239419,    0.000000,    0.000000,    0.000000,   41.721628
x,    0.020000,    0.080000,   12.381605,   -0.000000,   -0.000000,   16.521752,    0.000000,   21.143726,    0.000000,   -0.000000,    7.668611,   -0.000000,    0.000000,   -0.000000,    7.668611,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   35.372188,   -0.000000,   35.372188,    0.000000,    7.187381,   -0.000000,   -0.000000,   -0.000000,   35.796378,    0.000000,   -0.000000,    0.000000,   37.577172,    0.000000,   -0.000000,    8.427335,   -0.000000,    0.000000,   -0.000000,    8.427335,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   45.579905,   -0.000000,   45.579905,    0.000000,   10.396504,   -0.000000,   -0.000000,   -0.000000,   43.448588,    0.000000,   -0.000000,    0.000000,   44.312501
x,    0.020000,    0.090000,   12.432337,   -0.000000,   -0.000000,   16.622567,    0.000000,   21.296345,    0.000000,   -0.000000,    7.898632,   -0.000000,    0.000000,   -0.000000,    7.898632,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   36.370200,   -0.000000,   36.370200,    0.000000,    7.271869,   -0.000000,   -0.000000,   -0.000000,   36.934906,    0.000000,   -0.000000,    0.000000,   38.366315,    0.000000,   -0.000000,    8.934973,   -0.000000,    0.000000,   -0.000000,    8.934973,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   50.937003,   -0.000000,   50.937003,    0.000000,   11.755298,    0.000000,   -0.000000,    0.000000,   47.607935,    0.000000,   -0.000000,    0.000000,   47.607263
x,    0.020000,    0.100000,   12.489794,   -0.000000,   -0.000000,   16.737705,    0.000000,   21.470862,    0.000000,   -0.000000,    8.167751,   -0.000000,    0.000000,   -0.000000,    8.167751,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   37.540987,   -0.000000,   37.540987,    0.000000,    7.368444,   -0.000000,   -0.000000,   -0.000000,   38.279403,    0.000000,   -0.000000,    0.000000,   39.282317,    0.000000,   -0.000000,    9.566137,   -0.000000,    0.000000,   -0.000000,    9.566137,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   58.361613,   -0.000000,   58.361613,    0.000000,   13.597949,    0.000000,   -0.000000,    0.000000,   53.071569,    0.000000,   -0.000000,    0.000000,   51.834600
x,    0.020000,    0.110000,   12.554254,   -0.000000,   -0.000000,   16.868126,    0.000000,   21.668807,    0.000000,   -0.000000,    8.480950,   -0.000000,    0.000000,   -0.000000,    8.480950,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   38.908132,   -0.000000,   38.908132,    0.000000,    7.477921,   -0.000000,   -0.000000,   -0.000000,   39.861399,    0.000000,   -0.000000,    0.000000,   40.338984,    0.000000,   -0.000000,   10.357292,   -0.000000,    0.000000,    0.000000,   10.357292,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   69.103300,   -0.000000,   69.103300,    0.000000,   16.164123,    0.000000,   -0.000000,    0.000000,   60.412073,    0.000000,   -0.000000,    0.000000,   57.348910
x,    0.020000,    0.120000,   12.626040,   -0.000000,   -0.000000,   17.014982,    0.000000,   21.892001,    0.000000,   -0.000000,    8.844361,   -0.000000,    0.000000,   -0.000000,    8.844361,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   40.501117,   -0.000000,   40.501117,    0.000000,    7.601262,   -0.000000,   -0.000000,   -0.000000,   41.720881,    0.000000,   -0.000000,    0.000000,   41.553142,    0.000000,   -0.000000,   11.363117,   -0.000000,    0.000000,    0.000000,   11.363117,    0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   85.724284,   -0.000000,   85.724284,    0.000000,   19.876283,   -0.000000,   -0.000000,   -0.000000,   70.618771,    0.000000,   -0.000000,    0.000000,   64.730485
x,    0.020000,    0.130000,   12.705524,    0.000000,    0.000000,   17.179655,   -0.000000,   22.142616,    0.000000,    0.000000,    9.265545,    0.000000,    0.000000,    0.000000,    9.265545,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   42.357003,    0.000000,   42.357003,   -0.000000,    7.739603,    0.000000,    0.000000,    0.000000,   43.908897,   -0.000000,    0.000000,   -0.000000,   42.945339,    0.000000,    0.000000,   12.669740,    0.000000,    0.000000,    0.000000,   12.669740,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,  114.468286,    0.000000,  114.468286,   -0.000000,   25.545500,    0.000000,    0.000000,    0.000000,   85.568775,   -0.000000,    0.000000,   -0.000000,   75.006462
x,    0.020000,    0.140000,   12.793137,    0.000000,    0.000000,   17.363806,   -0.000000,   22.423244,   -0.000000,   -0.000000,    9.753872,   -0.000000,    0.000000,    0.000000,    9.753872,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   44.522731,    0.000000,   44.522731,   -0.000000,    7.894280,    0.000000,    0.000000,    0.000000,   46.491224,   -0.000000,    0.000000,   -0.000000,   44.540762,    0.000000,   -0.000000,   14.422460,   -0.000000,    0.000000,    0.000000,   14.422460,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,  175.895269,    0.000000,  175.895269,   -0.000000,   34.931721,    0.000000,    0.000000,    0.000000,  109.353852,   -0.000000,    0.000000,   -0.000000,   90.219082
x,    0.020000,    0.150000,   12.889373,   -0.000000,   -0.000000,   17.569448,    0.000000,   22.736990,   -0.000000,   -0.000000,   10.321030,   -0.000000,   -0.000000,   -0.000000,   10.321030,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   47.058310,   -0.000000,   47.058310,    0.000000,    8.066883,   -0.000000,   -0.000000,   -0.000000,   49.553560,    0.000000,   -0.000000,    0.000000,   46.370382,   -0.000000,    0.000000,   16.892416,    0.000000,    0.000000,    0.000000,   16.892416,    0.000000,   -0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,    0.000000,  408.689470,    0.000000,  408.689470,   -0.000000,   52.660414,   -0.000000,   -0.000000,   -0.000000,  153.133234,    0.000000,   -0.000000,    0.000000,  115.284588
x,    0.020000,    0.160000,   12.994809,    0.000000,    0.000000,   17.799034,    0.000000,   23.087598,    0.000000,    0.000000,   10.981670,    0.000000,    0.000000,    0.000000,   10.981670,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   50.041579,    0.000000,   50.041579,    0.000000,    8.259259,    0.000000,    0.000000,    0.000000,   53.209330,    0.000000,    0.000000,    0.000000,   48.472978,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.170000,   13.110105,   -0.000000,   -0.000000,   18.055583,    0.000000,   23.479603,    0.000000,   -0.000000,   11.754411,   -0.000000,   -0.000000,    0.000000,   11.754411,    0.000000,   -0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   53.574504,    0.000000,   53.574504,    0.000000,    8.473665,   -0.000000,   -0.000000,   -0.000000,   57.610525,    0.000000,   -0.000000,    0.000000,   50.896592,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.180000,   13.236034,   -0.000000,   -0.000000,   18.342864,    0.000000,   23.918554,    0.000000,   -0.000000,   12.663065,   -0.000000,   -0.000000,    0.000000,   12.663065,    0.000000,   -0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   57.793406,    0.000000,   57.793406,    0.000000,    8.712770,   -0.000000,   -0.000000,   -0.000000,   62.965277,    0.000000,   -0.000000,    0.000000,   53.702364,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.190000,   13.373498,   -0.000000,   -0.000000,   18.665639,    0.000000,   24.411303,    0.000000,   -0.000000,   13.738513,   -0.000000,   -0.000000,    0.000000,   13.738513,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   62.883823,    0.000000,   62.883823,    0.000000,    8.979810,   -0.000000,   -0.000000,   -0.000000,   69.564398,    0.000000,   -0.000000,    0.000000,   56.968453,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.200000,   13.523556,   -0.000000,   -0.000000,   19.030044,    0.000000,   24.966416,    0.000000,   -0.000000,   15.021340,   -0.000000,   -0.000000,    0.000000,   15.021340,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   69.104163,    0.000000,   69.104163,    0.000000,    9.278732,   -0.000000,   -0.000000,   -0.000000,   77.824567,    0.000000,   -0.000000,    0.000000,   60.796247,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.000000,   12.155988,   -0.000000,   -0.000000,   16.143934,    0.000000,   20.581433,   -0.000000,   -0.000000,    6.812030,   -0.000000,    0.000000,   -0.000000,    6.812030,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   31.863915,   -0.000000,   31.863915,    0.000000,    6.812030,   -0.000000,   -0.000000,   -0.000000,   31.863915,    0.000000,   -0.000000,    0.000000,   34.759897,   -0.000000,   -0.000000,    6.812030,   -0.000000,    0.000000,   -0.000000,    6.812030,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   31.863915,   -0.000000,   31.863915,    0.000000,    6.812030,   -0.000000,   -0.000000,   -0.000000,   31.863915,    0.000000,   -0.000000,    0.000000,   34.759897
x,    0.030000,    0.040000,   12.201977,   -0.000000,   -0.000000,   16.231743,    0.000000,   20.713860,   -0.000000,   -0.000000,    6.993342,   -0.000000,    0.000000,   -0.000000,    6.993342,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   32.652678,   -0.000000,   32.652678,    0.000000,    6.884846,   -0.000000,   -0.000000,   -0.000000,   32.744332,    0.000000,   -0.000000,    0.000000,   35.408077,   -0.000000,   -0.000000,    7.146916,   -0.000000,    0.000000,   -0.000000,    7.146916,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   34.532318,   -0.000000,   34.532318,    0.000000,    7.496348,   -0.000000,   -0.000000,   -0.000000,   34.222879,    0.000000,   -0.000000,    0.000000,   36.768053
x,    0.030000,    0.050000,   12.228084,   -0.000000,   -0.000000,   16.281823,    0.000000,   20.789463,    0.000000,   -0.000000,    7.098424,   -0.000000,    0.000000,   -0.000000,    7.098424,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   33.110355,   -0.000000,   33.110355,   -0.000000,    6.926421,   -0.000000,   -0.000000,   -0.000000,   33.257241,   -0.000000,   -0.000000,   -0.000000,   35.781774,    0.000000,   -0.000000,    7.347195,   -0.000000,    0.000000,   -0.000000,    7.347195,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   36.202100,   -0.000000,   36.202100,   -0.000000,    7.924640,   -0.000000,   -0.000000,   -0.000000,   35.670782,   -0.000000,   -0.000000,   -0.000000,   37.986578
x,    0.030000,    0.060000,   12.260229,   -0.000000,   -0.000000,   16.343722,    0.000000,   20.882981,    0.000000,   -0.000000,    7.229999,   -0.000000,    0.000000,   -0.000000,    7.229999,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   33.684012,   -0.000000,   33.684012,   -0.000000,    6.977852,   -0.000000,   -0.000000,   -0.000000,   33.902243,   -0.000000,   -0.000000,   -0.000000,   36.247717,    0.000000,   -0.000000,    7.604699,   -0.000000,    0.000000,   -0.000000,    7.604699,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   38.435161,   -0.000000,   38.435161,   -0.000000,    8.496739,   -0.000000,   -0.000000,   -0.000000,   37.573974,   -0.000000,   -0.000000,   -0.000000,   39.572845
x,    0.030000,    0.070000,   12.298560,   -0.000000,   -0.000000,   16.417878,    0.000000,   20.995123,   -0.000000,   -0.000000,    7.390110,   -0.000000,    0.000000,   -0.000000,    7.390110,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   34.383022,   -0.000000,   34.383022,   -0.000000,    7.039528,   -0.000000,   -0.000000,   -0.000000,   34.691358,   -0.000000,   -0.000000,   -0.000000,   36.811842,   -0.000000,   -0.000000,    7.928644,   -0.000000,    0.000000,   -0.000000,    7.928644,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   41.390545,   -0.000000,   41.390545,    0.000000,    9.251525,   -0.000000,   -0.000000,   -0.000000,   40.036016,    0.000000,   -0.000000,    0.000000,   41.600174
x,    0.030000,    0.080000,   12.343256,   -0.000000,   -0.000000,   16.504833,    0.000000,   21.126760,   -0.000000,   -0.000000,    7.581327,   -0.000000,    0.000000,   -0.000000,    7.581327,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   35.219267,   -0.000000,   35.219267,   -0.000000,    7.111924,   -0.000000,   -0.000000,   -0.000000,   35.639953,   -0.000000,   -0.000000,   -0.000000,   37.481572,   -0.000000,   -0.000000,    8.331718,   -0.000000,    0.000000,   -0.000000,    8.331718,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   45.313442,   -0.000000,   45.313442,   -0.000000,   10.246915,    0.000000,   -0.000000,    0.000000,   43.207743,    0.000000,   -0.000000,    0.000000,   44.173110
x,    0.030000,    0.090000,   12.394533,   -0.000000,   -0.000000,   16.605246,    0.000000,   21.278951,    0.000000,   -0.000000,    7.806841,   -0.000000,    0.000000,   -0.000000,    7.806841,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   36.207645,   -0.000000,   36.207645,    0.000000,    7.195616,   -0.000000,   -0.000000,   -0.000000,   36.767477,    0.000000,   -0.000000,    0.000000,   38.266064,    0.000000,   -0.000000,    8.831517,   -0.000000,    0.000000,   -0.000000,    8.831517,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   50.595705,   -0.000000,   50.595705,    0.000000,   11.571123,    0.000000,   -0.000000,    0.000000,   47.313331,    0.000000,   -0.000000,    0.000000,   47.443019
x,    0.030000,    0.100000,   12.452642,   -0.000000,   -0.000000,   16.719910,    0.000000,   21.452968,    0.000000,   -0.000000,    8.070587,   -0.000000,    0.000000,   -0.000000,    8.070587,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   37.366724,   -0.000000,   37.366724,    0.000000,    7.291290,   -0.000000,   -0.000000,   -0.000000,   38.098446,    0.000000,   -0.000000,    0.000000,   39.176518,    0.000000,   -0.000000,    9.452868,   -0.000000,    0.000000,   -0.000000,    9.452868,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   57.898011,   -0.000000,   57.898011,    0.000000,   13.363097,    0.000000,   -0.000000,    0.000000,   52.697053,    0.000000,   -0.000000,    0.000000,   51.634992
x,    0.030000,    0.110000,   12.517880,   -0.000000,   -0.000000,   16.849777,    0.000000,   21.650331,    0.000000,   -0.000000,    8.377401,   -0.000000,    0.000000,   -0.000000,    8.377401,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   38.719642,   -0.000000,   38.719642,    0.000000,    7.399759,   -0.000000,   -0.000000,   -0.000000,   39.663788,    0.000000,   -0.000000,    0.000000,   40.226584,    0.000000,    0.000000,   10.231767,    0.000000,    0.000000,   -0.000000,   10.231767,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   68.421727,   -0.000000,   68.421727,    0.000000,   15.852002,    0.000000,   -0.000000,    0.000000,   59.912822,    0.000000,   -0.000000,    0.000000,   57.096998
x,    0.030000,    0.120000,   12.590593,   -0.000000,   -0.000000,   16.995986,    0.000000,   21.872848,    0.000000,   -0.000000,    8.733227,   -0.000000,    0.000000,   -0.000000,    8.733227,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   40.295292,   -0.000000,   40.295292,    0.000000,    7.521983,   -0.000000,    0.000000,   -0.000000,   41.502670,   -0.000000,    0.000000,   -0.000000,   41.432895,    0.000000,   -0.000000,   11.222425,   -0.000000,    0.000000,    0.000000,   11.222425,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   84.601039,   -0.000000,   84.601039,    0.000000,   19.439744,    0.000000,    0.000000,    0.000000,   69.911051,    0.000000,    0.000000,    0.000000,   64.396812
x,    0.030000,    0.130000,   12.671181,    0.000000,    0.000000,   17.159902,   -0.000000,   22.122678,    0.000000,   -0.000000,    9.145392,   -0.000000,    0.000000,    0.000000,    9.145392,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   42.129945,    0.000000,   42.129945,   -0.000000,    7.659092,    0.000000,    0.000000,    0.000000,   43.665026,   -0.000000,    0.000000,   -0.000000,   42.815746,    0.000000,    0.000000,   12.510981,    0.000000,    0.000000,    0.000000,   12.510981,    0.000000,    0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,  112.248158,    0.000000,  112.248158,   -0.000000,   24.892696,   -0.000000,    0.000000,   -0.000000,   84.476773,   -0.000000,    0.000000,   -0.000000,   74.534131
x,    0.030000,    0.140000,   12.760107,    0.000000,    0.000000,   17.343166,    0.000000,   22.402393,    0.000000,    0.000000,    9.622964,    0.000000,    0.000000,    0.000000,    9.622964,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   44.269475,    0.000000,   44.269475,    0.000000,    7.812421,    0.000000,    0.000000,    0.000000,   46.215095,    0.000000,    0.000000,    0.000000,   44.400005,    0.000000,   -0.000000,   14.245249,   -0.000000,    0.000000,    0.000000,   14.245249,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,  169.731392,    0.000000,  169.731392,    0.000000,   33.857478,   -0.000000,    0.000000,   -0.000000,  107.439995,    0.000000,    0.000000,    0.000000,   89.479276
x,    0.030000,    0.150000,   12.857912,   -0.000000,   -0.000000,   17.547763,    0.000000,   22.715078,    0.000000,   -0.000000,   10.177238,   -0.000000,    0.000000,   -0.000000,   10.177238,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   46.772468,   -0.000000,   46.772468,    0.000000,    7.983550,   -0.000000,   -0.000000,   -0.000000,   49.236449,    0.000000,   -0.000000,    0.000000,   46.216301,    0.000000,   -0.000000,   16.711515,   -0.000000,    0.000000,    0.000000,   16.711515,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,  365.981861,    0.000000,  365.981861,    0.000000,   50.591623,    0.000000,   -0.000000,    0.000000,  148.967545,    0.000000,   -0.000000,    0.000000,  113.896174
x,    0.030000,    0.160000,   12.965222,    0.000000,    0.000000,   17.776107,    0.000000,   23.064441,    0.000000,    0.000000,   10.822373,    0.000000,    0.000000,    0.000000,   10.822373,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   49.714588,    0.000000,   49.714588,    0.000000,    8.174343,    0.000000,    0.000000,    0.000000,   52.839257,    0.000000,    0.000000,    0.000000,   48.302647,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.170000,   13.082771,   -0.000000,   -0.000000,   18.031173,    0.000000,   23.454983,    0.000000,   -0.000000,   11.576306,   -0.000000,   -0.000000,    0.000000,   11.576306,    0.000000,   -0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   53.194999,    0.000000,   53.194999,    0.000000,    8.387040,   -0.000000,   -0.000000,   -0.000000,   57.171092,    0.000000,   -0.000000,    0.000000,   50.706583,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.180000,   13.211416,   -0.000000,   -0.000000,   18.316658,    0.000000,   23.892201,    0.000000,   -0.000000,   12.461969,   -0.000000,   -0.000000,    0.000000,   12.461969,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   57.345706,    0.000000,   57.345706,    0.000000,    8.624317,   -0.000000,   -0.000000,   -0.000000,   62.433179,    0.000000,   -0.000000,    0.000000,   53.488209,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.190000,   13.352174,   -0.000000,   -0.000000,   18.637231,    0.000000,   24.382880,    0.000000,   -0.000000,   13.509041,   -0.000000,   -0.000000,    0.000000,   13.509041,    0.000000,    0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   62.345839,    0.000000,   62.345839,    0.000000,    8.889419,   -0.000000,    0.000000,   -0.000000,   68.905736,    0.000000,    0.000000,    0.000000,   56.724366,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.200000,   13.506251,   -0.000000,   -0.000000,   18.998888,    0.000000,   24.935491,    0.000000,   -0.000000,   14.756456,   -0.000000,   -0.000000,    0.000000,   14.756456,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   68.443899,    0.000000,   68.443899,    0.000000,    9.186309,   -0.000000,   -0.000000,   -0.000000,   76.988540,    0.000000,   -0.000000,    0.000000,   60.514615,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.000000,   12.101285,   -0.000000,   -0.000000,   16.122510,    0.000000,   20.560054,    0.000000,   -0.000000,    6.715026,   -0.000000,    0.000000,   -0.000000,    6.715026,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   31.697337,   -0.000000,   31.697337,    0.000000,    6.715026,   -0.000000,    0.000000,   -0.000000,   31.697337,    0.000000,    0.000000,    0.000000,   34.650733,    0.000000,   -0.000000,    6.715026,   -0.000000,    0.000000,   -0.000000,    6.715026,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   31.697337,   -0.000000,   31.697337,    0.000000,    6.715026,   -0.000000,    0.000000,   -0.000000,   31.697337,    0.000000,    0.000000,    0.000000,   34.650733
x,    0.040000,    0.040000,   12.147846,   -0.000000,   -0.000000,   16.209883,    0.000000,   20.692012,    0.000000,   -0.000000,    6.891924,   -0.000000,    0.000000,   -0.000000,    6.891924,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   32.476990,   -0.000000,   32.476990,    0.000000,    6.786949,   -0.000000,    0.000000,   -0.000000,   32.567748,    0.000000,    0.000000,    0.000000,   35.294243,    0.000000,   -0.000000,    7.043562,   -0.000000,    0.000000,   -0.000000,    7.043562,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   34.334241,   -0.000000,   34.334241,    0.000000,    7.381372,   -0.000000,    0.000000,   -0.000000,   34.028106,    0.000000,    0.000000,    0.000000,   36.644079
x,    0.040000,    0.050000,   12.174291,   -0.000000,   -0.000000,   16.259711,    0.000000,   20.767343,   -0.000000,   -0.000000,    6.994417,   -0.000000,    0.000000,   -0.000000,    6.994417,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   32.929262,   -0.000000,   32.929262,    0.000000,    6.828021,   -0.000000,   -0.000000,   -0.000000,   33.074679,    0.000000,   -0.000000,    0.000000,   35.665201,   -0.000000,   -0.000000,    7.240016,   -0.000000,    0.000000,   -0.000000,    7.240016,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   35.982774,   -0.000000,   35.982774,    0.000000,    7.797898,   -0.000000,   -0.000000,   -0.000000,   35.457557,    0.000000,   -0.000000,    0.000000,   37.853120
x,    0.040000,    0.060000,   12.206866,   -0.000000,   -0.000000,   16.321293,    0.000000,   20.860521,    0.000000,    0.000000,    7.122720,    0.000000,    0.000000,   -0.000000,    7.122720,   -0.000000,   -0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   33.496023,   -0.000000,   33.496023,    0.000000,    6.878834,   -0.000000,   -0.000000,   -0.000000,   33.712010,    0.000000,   -0.000000,    0.000000,   36.127679,    0.000000,    0.000000,    7.492580,    0.000000,    0.000000,   -0.000000,    7.492580,   -0.000000,   -0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   38.185525,   -0.000000,   38.185525,    0.000000,    8.353688,   -0.000000,   -0.000000,   -0.000000,   37.335151,    0.000000,   -0.000000,    0.000000,   39.426471
x,    0.040000,    0.070000,   12.245728,   -0.000000,   -0.000000,   16.395063,    0.000000,   20.972249,    0.000000,   -0.000000,    7.278803,   -0.000000,    0.000000,   -0.000000,    7.278803,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   34.186444,   -0.000000,   34.186444,    0.000000,    6.939777,   -0.000000,   -0.000000,   -0.000000,   34.491505,    0.000000,   -0.000000,    0.000000,   36.687536,    0.000000,   -0.000000,    7.810286,   -0.000000,    0.000000,   -0.000000,    7.810286,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   41.097382,   -0.000000,   41.097382,    0.000000,    9.085962,   -0.000000,   -0.000000,   -0.000000,   39.761782,    0.000000,   -0.000000,    0.000000,   41.436342
x,    0.040000,    0.080000,   12.291073,   -0.000000,   -0.000000,   16.481557,    0.000000,   21.103392,   -0.000000,   -0.000000,    7.465144,   -0.000000,    0.000000,   -0.000000,    7.465144,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   35.012149,   -0.000000,   35.012149,    0.000000,    7.011324,   -0.000000,   -0.000000,   -0.000000,   35.428193,    0.000000,   -0.000000,    0.000000,   37.352098,   -0.000000,   -0.000000,    8.205585,   -0.000000,    0.000000,   -0.000000,    8.205585,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   44.956312,   -0.000000,   44.956312,    0.000000,   10.050025,   -0.000000,   -0.000000,   -0.000000,   42.884003,    0.000000,   -0.000000,    0.000000,   43.985565
x,    0.040000,    0.090000,   12.343130,   -0.000000,   -0.000000,   16.581423,    0.000000,   21.255001,   -0.000000,   -0.000000,    7.684819,   -0.000000,    0.000000,   -0.000000,    7.684819,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   35.987690,   -0.000000,   35.987690,   -0.000000,    7.094050,   -0.000000,   -0.000000,   -0.000000,   36.541077,   -0.000000,   -0.000000,   -0.000000,   38.130393,    0.000000,   -0.000000,    8.695781,   -0.000000,    0.000000,   -0.000000,    8.695781,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   50.140854,   -0.000000,   50.140854,    0.000000,   11.329842,    0.000000,   -0.000000,    0.000000,   46.918858,    0.000000,   -0.000000,    0.000000,   47.222770
x,    0.040000,    0.100000,   12.402173,    0.000000,   -0.000000,   16.695446,    0.000000,   21.428337,    0.000000,   -0.000000,    7.941616,   -0.000000,    0.000000,   -0.000000,    7.941616,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   37.131197,   -0.000000,   37.131197,    0.000000,    7.188640,   -0.000000,   -0.000000,   -0.000000,   37.854082,    0.000000,   -0.000000,    0.000000,   39.033462,    0.000000,   -0.000000,    9.305366,   -0.000000,    0.000000,   -0.000000,    9.305366,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   57.285098,   -0.000000,   57.285098,    0.000000,   13.057155,    0.000000,   -0.000000,    0.000000,   52.198113,    0.000000,   -0.000000,    0.000000,   51.368493
x,    0.040000,    0.110000,   12.468527,    0.000000,   -0.000000,   16.824563,    0.000000,   21.624907,    0.000000,   -0.000000,    8.240187,   -0.000000,    0.000000,   -0.000000,    8.240187,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   38.465223,   -0.000000,   38.465223,    0.000000,    7.295908,   -0.000000,    0.000000,   -0.000000,   39.397351,    0.000000,    0.000000,    0.000000,   40.074757,    0.000000,   -0.000000,   10.070042,   -0.000000,    0.000000,   -0.000000,   10.070042,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   67.531292,   -0.000000,   67.531292,    0.000000,   15.448193,    0.000000,   -0.000000,    0.000000,   59.252221,    0.000000,   -0.000000,    0.000000,   56.762655
x,    0.040000,    0.120000,   12.542566,   -0.000000,   -0.000000,   16.969897,    0.000000,   21.846505,    0.000000,   -0.000000,    8.586247,   -0.000000,    0.000000,   -0.000000,    8.586247,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   40.017899,   -0.000000,   40.017899,    0.000000,    7.416815,   -0.000000,   -0.000000,   -0.000000,   41.208996,   -0.000000,   -0.000000,   -0.000000,   41.270654,    0.000000,   -0.000000,   11.044070,   -0.000000,    0.000000,   -0.000000,   11.044070,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   83.160934,   -0.000000,   83.160934,    0.000000,   18.879861,   -0.000000,   -0.000000,   -0.000000,   68.983476,    0.000000,   -0.000000,    0.000000,   63.957622
x,    0.040000,    0.130000,   12.624731,    0.000000,    0.000000,   17.132792,    0.000000,   22.095268,    0.000000,    0.000000,    8.986828,    0.000000,    0.000000,    0.000000,    8.986828,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   41.824478,    0.000000,   41.824478,   -0.000000,    7.552494,    0.000000,    0.000000,    0.000000,   43.337518,   -0.000000,    0.000000,   -0.000000,   42.641129,    0.000000,   -0.000000,   12.315029,   -0.000000,    0.000000,    0.000000,   12.315029,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,  109.493384,    0.000000,  109.493384,   -0.000000,   24.065017,   -0.000000,    0.000000,   -0.000000,   83.065462,   -0.000000,    0.000000,   -0.000000,   73.920045
x,    0.040000,    0.140000,   12.715535,    0.000000,    0.000000,   17.314860,    0.000000,   22.373746,    0.000000,    0.000000,    9.450627,    0.000000,    0.000000,    0.000000,    9.450627,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   43.929463,    0.000000,   43.929463,    0.000000,    7.704286,    0.000000,    0.000000,    0.000000,   45.845180,    0.000000,    0.000000,    0.000000,   44.210632,    0.000000,   -0.000000,   14.037606,   -0.000000,    0.000000,    0.000000,   14.037606,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,  162.580584,    0.000000,  162.580584,    0.000000,   32.517679,   -0.000000,    0.000000,   -0.000000,  105.021010,    0.000000,    0.000000,    0.000000,   88.536330
x,    0.040000,    0.150000,   12.815581,    0.000000,    0.000000,   17.518050,    0.000000,   22.684989,    0.000000,    0.000000,    9.988461,    0.000000,    0.000000,    0.000000,    9.988461,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   46.389560,    0.000000,   46.389560,    0.000000,    7.873777,    0.000000,    0.000000,    0.000000,   48.812788,    0.000000,    0.000000,    0.000000,   46.009265,    0.000000,    0.000000,   16.528775,    0.000000,    0.000000,    0.000000,   16.528775,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,  325.997690,    0.000000,  325.997690,    0.000000,   48.080278,   -0.000000,    0.000000,   -0.000000,  143.906817,    0.000000,    0.000000,    0.000000,  112.189663
x,    0.040000,    0.160000,   12.925571,    0.000000,    0.000000,   17.744732,    0.000000,   23.032671,    0.000000,    0.000000,   10.613877,    0.000000,    0.000000,    0.000000,   10.613877,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   49.277841,    0.000000,   49.277841,    0.000000,    8.062853,    0.000000,    0.000000,    0.000000,   52.346581,    0.000000,    0.000000,    0.000000,   48.074334,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.170000,   13.046336,   -0.000000,   -0.000000,   17.997812,    0.000000,   23.421237,    0.000000,    0.000000,   11.344001,    0.000000,   -0.000000,    0.000000,   11.344001,    0.000000,   -0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   52.689756,    0.000000,   52.689756,    0.000000,    8.273769,   -0.000000,   -0.000000,   -0.000000,   56.588376,    0.000000,   -0.000000,    0.000000,   50.452472,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.180000,   13.178862,   -0.000000,   -0.000000,   18.280904,    0.000000,   23.856119,   -0.000000,   -0.000000,   12.200697,   -0.000000,   -0.000000,    0.000000,   12.200697,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   56.751949,    0.000000,   56.751949,    0.000000,    8.509239,   -0.000000,   -0.000000,   -0.000000,   61.730834,    0.000000,   -0.000000,    0.000000,   53.202552,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.190000,   13.324325,   -0.000000,   -0.000000,   18.598552,    0.000000,   24.344011,   -0.000000,   -0.000000,   13.212214,   -0.000000,   -0.000000,    0.000000,   13.212214,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   61.635573,    0.000000,   61.635573,    0.000000,    8.772559,   -0.000000,   -0.000000,   -0.000000,   68.041052,    0.000000,   -0.000000,    0.000000,   56.399755,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.200000,   13.484148,   -0.000000,   -0.000000,   18.956577,    0.000000,   24.893265,   -0.000000,   -0.000000,   14.415540,   -0.000000,   -0.000000,    0.000000,   14.415540,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   67.576908,    0.000000,   67.576908,    0.000000,    9.067771,   -0.000000,   -0.000000,   -0.000000,   75.898070,    0.000000,   -0.000000,    0.000000,   60.141364,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.000000,   12.033264,   -0.000000,   -0.000000,   16.095536,    0.000000,   20.533105,    0.000000,   -0.000000,    6.597367,   -0.000000,    0.000000,   -0.000000,    6.597367,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   31.491185,   -0.000000,   31.491185,   -0.000000,    6.597367,   -0.000000,   -0.000000,   -0.000000,   31.491185,   -0.000000,   -0.000000,   -0.000000,   34.515749,    0.000000,   -0.000000,    6.597367,   -0.000000,    0.000000,   -0.000000,    6.597367,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   31.491185,   -0.000000,   31.491185,   -0.000000,    6.597367,   -0.000000,   -0.000000,   -0.000000,   31.491185,   -0.000000,   -0.000000,   -0.000000,   34.515749
x,    0.050000,    0.040000,   12.080582,   -0.000000,   -0.000000,   16.182369,    0.000000,   20.664479,    0.000000,   -0.000000,    6.769082,   -0.000000,    0.000000,   -0.000000,    6.769082,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   32.259768,   -0.000000,   32.259768,   -0.000000,    6.668313,   -0.000000,   -0.000000,   -0.000000,   32.349445,   -0.000000,   -0.000000,   -0.000000,   35.153589,    0.000000,   -0.000000,    6.918615,   -0.000000,    0.000000,   -0.000000,    6.918615,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   34.089895,   -0.000000,   34.089895,   -0.000000,    7.242563,   -0.000000,   -0.000000,   -0.000000,   33.787733,   -0.000000,   -0.000000,   -0.000000,   36.491130
x,    0.050000,    0.050000,   12.107474,   -0.000000,   -0.000000,   16.231884,   -0.000000,   20.739472,    0.000000,   -0.000000,    6.868539,   -0.000000,    0.000000,   -0.000000,    6.868539,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   32.705481,   -0.000000,   32.705481,   -0.000000,    6.708836,   -0.000000,   -0.000000,   -0.000000,   32.849126,   -0.000000,   -0.000000,   -0.000000,   35.521222,    0.000000,   -0.000000,    7.110714,   -0.000000,    0.000000,   -0.000000,    7.110714,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   35.712759,   -0.000000,   35.712759,   -0.000000,    7.645290,   -0.000000,   -0.000000,   -0.000000,   35.194856,   -0.000000,   -0.000000,   -0.000000,   37.688697
x,    0.050000,    0.060000,   12.140616,   -0.000000,   -0.000000,   16.293074,   -0.000000,   20.832227,    0.000000,   -0.000000,    6.993008,   -0.000000,    0.000000,   -0.000000,    6.993008,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   33.263878,   -0.000000,   33.263878,   -0.000000,    6.758978,   -0.000000,   -0.000000,   -0.000000,   33.477162,   -0.000000,   -0.000000,   -0.000000,   35.979499,    0.000000,   -0.000000,    7.357693,   -0.000000,    0.000000,   -0.000000,    7.357693,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   37.879022,   -0.000000,   37.879022,   -0.000000,    8.182005,   -0.000000,   -0.000000,   -0.000000,   37.041553,   -0.000000,   -0.000000,   -0.000000,   39.246458
x,    0.050000,    0.070000,   12.180182,   -0.000000,   -0.000000,   16.366367,   -0.000000,   20.943441,    0.000000,   -0.000000,    7.144379,   -0.000000,    0.000000,   -0.000000,    7.144379,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   33.943896,   -0.000000,   33.943896,   -0.000000,    6.819130,   -0.000000,   -0.000000,   -0.000000,   34.245015,   -0.000000,   -0.000000,   -0.000000,   36.534185,    0.000000,   -0.000000,    7.668417,   -0.000000,    0.000000,   -0.000000,    7.668417,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   40.738720,   -0.000000,   40.738720,   -0.000000,    8.888044,   -0.000000,   -0.000000,   -0.000000,   39.425589,   -0.000000,   -0.000000,   -0.000000,   41.235327
x,    0.050000,    0.080000,   12.226381,   -0.000000,   -0.000000,   16.452290,    0.000000,   21.073970,    0.000000,   -0.000000,    7.325025,   -0.000000,    0.000000,   -0.000000,    7.325025,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   34.756845,   -0.000000,   34.756845,   -0.000000,    6.889769,   -0.000000,   -0.000000,   -0.000000,   35.167316,   -0.000000,   -0.000000,   -0.000000,   37.192490,    0.000000,   -0.000000,    8.055138,   -0.000000,    0.000000,   -0.000000,    8.055138,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   44.521471,   -0.000000,   44.521471,   -0.000000,    9.815761,   -0.000000,   -0.000000,   -0.000000,   42.488521,   -0.000000,   -0.000000,   -0.000000,   43.756135
x,    0.050000,    0.090000,   12.279468,   -0.000000,   -0.000000,   16.551482,    0.000000,   21.224856,   -0.000000,   -0.000000,    7.537892,   -0.000000,    0.000000,   -0.000000,    7.537892,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   35.716879,   -0.000000,   35.716879,   -0.000000,    6.971471,   -0.000000,   -0.000000,   -0.000000,   36.262539,   -0.000000,   -0.000000,   -0.000000,   37.963293,   -0.000000,   -0.000000,    8.534947,   -0.000000,    0.000000,   -0.000000,    8.534947,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   49.590603,   -0.000000,   49.590603,    0.000000,   11.044351,    0.000000,   -0.000000,    0.000000,   46.439137,    0.000000,   -0.000000,    0.000000,   46.954357
x,    0.050000,    0.100000,   12.339745,   -0.000000,   -0.000000,   16.664714,    0.000000,   21.397347,    0.000000,   -0.000000,    7.786603,   -0.000000,    0.000000,   -0.000000,    7.786603,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   36.841603,   -0.000000,   36.841603,   -0.000000,    7.064926,   -0.000000,    0.000000,   -0.000000,   37.553919,   -0.000000,    0.000000,   -0.000000,   38.857448,    0.000000,   -0.000000,    9.132185,   -0.000000,    0.000000,   -0.000000,    9.132185,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   56.550311,   -0.000000,   56.550311,   -0.000000,   12.697542,    0.000000,    0.000000,    0.000000,   51.594884,   -0.000000,    0.000000,   -0.000000,   51.045322
x,    0.050000,    0.110000,   12.407566,   -0.000000,   -0.000000,   16.792908,    0.000000,   21.592934,    0.000000,   -0.000000,    8.075607,   -0.000000,    0.000000,   -0.000000,    8.075607,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   38.152890,   -0.000000,   38.152890,   -0.000000,    7.170956,   -0.000000,    0.000000,   -0.000000,   39.070678,   -0.000000,    0.000000,   -0.000000,   39.888170,    0.000000,   -0.000000,    9.882656,   -0.000000,    0.000000,   -0.000000,    9.882656,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   66.477773,   -0.000000,   66.477773,   -0.000000,   14.977327,    0.000000,   -0.000000,    0.000000,   58.459702,   -0.000000,   -0.000000,   -0.000000,   56.359878
x,    0.050000,    0.120000,   12.483352,   -0.000000,   -0.000000,   16.937166,    0.000000,   21.813393,   -0.000000,   -0.000000,    8.410361,   -0.000000,    0.000000,   -0.000000,    8.410361,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   39.677976,   -0.000000,   39.677976,    0.000000,    7.290529,   -0.000000,   -0.000000,   -0.000000,   40.849699,    0.000000,   -0.000000,    0.000000,   41.071540,   -0.000000,   -0.000000,   10.841574,   -0.000000,    0.000000,   -0.000000,   10.841574,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   81.491404,   -0.000000,   81.491404,    0.000000,   18.233437,    0.000000,   -0.000000,    0.000000,   67.882440,    0.000000,   -0.000000,    0.000000,   63.433311
x,    0.050000,    0.130000,   12.567593,    0.000000,    0.000000,   17.098806,   -0.000000,   22.060837,    0.000000,    0.000000,    8.797574,    0.000000,    0.000000,    0.000000,    8.797574,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   41.450931,    0.000000,   41.450931,   -0.000000,    7.424795,    0.000000,    0.000000,    0.000000,   42.937822,   -0.000000,    0.000000,   -0.000000,   42.427153,    0.000000,    0.000000,   12.100198,    0.000000,    0.000000,    0.000000,   12.100198,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,  106.407678,    0.000000,  106.407678,   -0.000000,   23.121568,   -0.000000,    0.000000,   -0.000000,   81.415745,   -0.000000,    0.000000,   -0.000000,   73.196484
x,    0.050000,    0.140000,   12.660869,    0.000000,    0.000000,   17.279410,    0.000000,   22.337785,    0.000000,    0.000000,    9.245537,    0.000000,    0.000000,    0.000000,    9.245537,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   43.514668,    0.000000,   43.514668,   -0.000000,    7.575113,    0.000000,    0.000000,    0.000000,   45.395033,   -0.000000,    0.000000,   -0.000000,   43.978983,    0.000000,    0.000000,   13.826331,    0.000000,    0.000000,    0.000000,   13.826331,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,  155.096321,    0.000000,  155.096321,    0.000000,   31.017377,   -0.000000,    0.000000,   -0.000000,  102.259914,    0.000000,    0.000000,    0.000000,   87.447814
x,    0.050000,    0.150000,   12.763860,    0.000000,    0.000000,   17.480882,   -0.000000,   22.647251,    0.000000,    0.000000,    9.764543,    0.000000,    0.000000,    0.000000,    9.764543,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   45.923733,    0.000000,   45.923733,   -0.000000,    7.743099,    0.000000,    0.000000,    0.000000,   48.298965,   -0.000000,    0.000000,   -0.000000,   45.756510,    0.000000,    0.000000,   16.389274,    0.000000,    0.000000,    0.000000,   16.389274,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,  291.632077,    0.000000,  291.632077,    0.000000,   45.345905,    0.000000,    0.000000,    0.000000,  138.363757,    0.000000,    0.000000,    0.000000,  110.290319
x,    0.050000,    0.160000,   12.877374,    0.000000,    0.000000,   17.705535,    0.000000,   22.992860,    0.000000,    0.000000,   10.367472,    0.000000,    0.000000,    0.000000,   10.367472,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   48.748211,    0.000000,   48.748211,    0.000000,    7.930681,    0.000000,    0.000000,    0.000000,   51.751365,    0.000000,    0.000000,    0.000000,   47.796239,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.170000,   13.002369,   -0.000000,   -0.000000,   17.956204,    0.000000,   23.378996,   -0.000000,   -0.000000,   11.070583,   -0.000000,   -0.000000,    0.000000,   11.070583,    0.000000,   -0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   52.079341,    0.000000,   52.079341,    0.000000,    8.140172,   -0.000000,   -0.000000,   -0.000000,   55.887552,    0.000000,   -0.000000,    0.000000,   50.143752,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.180000,   13.139996,   -0.000000,   -0.000000,   18.236398,    0.000000,   23.811011,   -0.000000,   -0.000000,   11.894602,   -0.000000,   -0.000000,    0.000000,   11.894602,    0.000000,   -0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   56.037714,    0.000000,   56.037714,   -0.000000,    8.374370,   -0.000000,   -0.000000,   -0.000000,   60.890577,   -0.000000,   -0.000000,   -0.000000,   52.856524,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.190000,   13.291650,   -0.000000,   -0.000000,   18.550523,    0.000000,   24.295493,   -0.000000,   -0.000000,   12.866270,   -0.000000,   -0.000000,    0.000000,   12.866270,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   60.785553,    0.000000,   60.785553,   -0.000000,    8.636694,   -0.000000,   -0.000000,   -0.000000,   67.012945,   -0.000000,   -0.000000,   -0.000000,   56.007858,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.200000,   13.459034,   -0.000000,   -0.000000,   18.904198,    0.000000,   24.840649,   -0.000000,    0.000000,   14.020542,    0.000000,   -0.000000,    0.000000,   14.020542,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   66.545607,    0.000000,   66.545607,    0.000000,    8.931363,   -0.000000,   -0.000000,   -0.000000,   74.610893,    0.000000,   -0.000000,    0.000000,   59.692470,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.000000,   12.228825,    0.000000,    0.000000,   16.172089,   -0.000000,   20.609495,   -0.000000,    0.000000,    6.944709,    0.000000,    0.000000,    0.000000,    6.944709,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.086847,    0.000000,   32.086847,   -0.000000,    6.944709,    0.000000,    0.000000,    0.000000,   32.086847,   -0.000000,    0.000000,   -0.000000,   34.906160,   -0.000000,    0.000000,    6.944709,    0.000000,    0.000000,    0.000000,    6.944709,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.086847,    0.000000,   32.086847,   -0.000000,    6.944709,    0.000000,    0.000000,    0.000000,   32.086847,   -0.000000,    0.000000,   -0.000000,   34.906160
y,    0.000000,    0.040000,   12.274105,    0.000000,    0.000000,   16.260480,   -0.000000,   20.742546,   -0.000000,    0.000000,    7.132273,    0.000000,    0.000000,    0.000000,    7.132273,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.888055,    0.000000,   32.888055,   -0.000000,    7.018873,    0.000000,    0.000000,    0.000000,   32.980944,   -0.000000,    0.000000,   -0.000000,   35.560723,   -0.000000,    0.000000,    7.288798,    0.000000,    0.000000,    0.000000,    7.288798,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   34.798385,    0.000000,   34.798385,   -0.000000,    7.654434,    0.000000,    0.000000,    0.000000,   34.484373,   -0.000000,    0.000000,   -0.000000,   36.934593
y,    0.000000,    0.050000,   12.299793,    0.000000,    0.000000,   16.310898,   -0.000000,   20.818511,   -0.000000,    0.000000,    7.241028,    0.000000,    0.000000,    0.000000,    7.241028,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   33.353124,    0.000000,   33.353124,   -0.000000,    7.061214,    0.000000,    0.000000,    0.000000,   33.502035,   -0.000000,    0.000000,   -0.000000,   35.938170,   -0.000000,    0.000000,    7.494668,    0.000000,    0.000000,    0.000000,    7.494668,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   36.497395,    0.000000,   36.497395,   -0.000000,    8.099424,    0.000000,    0.000000,    0.000000,   35.957600,   -0.000000,    0.000000,   -0.000000,   38.166147
y,    0.000000,    0.060000,   12.331405,    0.000000,    0.000000,   16.373221,   -0.000000,   20.912482,   -0.000000,    0.000000,    7.377251,    0.000000,    0.000000,    0.000000,    7.377251,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   33.936222,    0.000000,   33.936222,   -0.000000,    7.113589,    0.000000,    0.000000,    0.000000,   34.157552,   -0.000000,    0.000000,   -0.000000,   36.408859,   -0.000000,    0.000000,    7.759450,    0.000000,    0.000000,    0.000000,    7.759450,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   38.772323,    0.000000,   38.772323,   -0.000000,    8.694749,    0.000000,    0.000000,    0.000000,   37.896034,   -0.000000,    0.000000,   -0.000000,   39.770209
y,    0.000000,    0.070000,   12.369075,    0.000000,    0.000000,   16.447895,    0.000000,   21.025175,   -0.000000,    0.000000,    7.543092,    0.000000,    0.000000,    0.000000,    7.543092,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   34.647004,    0.000000,   34.647004,    0.000000,    7.176391,    0.000000,    0.000000,    0.000000,   34.959873,    0.000000,    0.000000,    0.000000,   36.978835,   -0.000000,    0.000000,    8.092683,    0.000000,    0.000000,    0.000000,    8.092683,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   41.788165,    0.000000,   41.788165,    0.000000,    9.481729,    0.000000,    0.000000,    0.000000,   40.407024,    0.000000,    0.000000,    0.000000,   41.821682
y,    0.000000,    0.080000,   12.412967,    0.000000,    0.000000,   16.535470,   -0.000000,   21.157471,   -0.000000,    0.000000,    7.741257,    0.000000,    0.000000,    0.000000,    7.741257,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   35.497721,    0.000000,   35.497721,   -0.000000,    7.250100,    0.000000,    0.000000,    0.000000,   35.924841,   -0.000000,    0.000000,   -0.000000,   37.655663,   -0.000000,    0.000000,    8.507497,    0.000000,    0.000000,    0.000000,    8.507497,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   45.800581,    0.000000,   45.800581,   -0.000000,   10.522159,    0.000000,    0.000000,    0.000000,   43.647543,   -0.000000,    0.000000,   -0.000000,   44.427580
y,    0.000000,    0.090000,   12.463271,    0.000000,    0.000000,   16.636616,   -0.000000,   21.310439,   -0.000000,    0.000000,    7.975111,    0.000000,    0.000000,    0.000000,    7.975111,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   36.503749,    0.000000,   36.503749,   -0.000000,    7.335299,    0.000000,    0.000000,    0.000000,   37.072537,   -0.000000,    0.000000,   -0.000000,   38.448676,   -0.000000,    0.000000,    9.022090,    0.000000,    0.000000,    0.000000,    9.022090,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   51.221027,    0.000000,   51.221027,   -0.000000,   11.910608,    0.000000,    0.000000,    0.000000,   47.852091,   -0.000000,    0.000000,   -0.000000,   47.743246
y,    0.000000,    0.100000,   12.520217,    0.000000,    0.000000,   16.752142,    0.000000,   21.485366,   -0.000000,    0.000000,    8.248805,    0.000000,    0.000000,    0.000000,    8.248805,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   37.684290,    0.000000,   37.684290,    0.000000,    7.432681,    0.000000,    0.000000,    0.000000,   38.428317,    0.000000,    0.000000,    0.000000,   39.369299,   -0.000000,    0.000000,    9.662098,    0.000000,    0.000000,    0.000000,    9.662098,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   58.750114,    0.000000,   58.750114,    0.000000,   13.796931,   -0.000000,    0.000000,   -0.000000,   53.383292,    0.000000,    0.000000,    0.000000,   52.000490
y,    0.000000,    0.110000,   12.584067,    0.000000,    0.000000,   16.883018,   -0.000000,   21.683788,   -0.000000,    0.000000,    8.567452,    0.000000,    0.000000,    0.000000,    8.567452,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   39.063303,    0.000000,   39.063303,   -0.000000,    7.543067,    0.000000,    0.000000,    0.000000,   40.024233,   -0.000000,    0.000000,   -0.000000,   40.431470,   -0.000000,   -0.000000,   10.464562,   -0.000000,    0.000000,    0.000000,   10.464562,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   69.680526,    0.000000,   69.680526,   -0.000000,   16.430127,    0.000000,    0.000000,    0.000000,   60.830066,   -0.000000,    0.000000,   -0.000000,   57.559360
y,    0.000000,    0.120000,   12.655125,    0.000000,    0.000000,   17.030407,   -0.000000,   21.907536,   -0.000000,    0.000000,    8.937344,    0.000000,    0.000000,    0.000000,    8.937344,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   40.670776,    0.000000,   40.670776,   -0.000000,    7.667424,    0.000000,    0.000000,    0.000000,   41.900964,   -0.000000,    0.000000,   -0.000000,   41.652182,   -0.000000,    0.000000,   11.484912,    0.000000,    0.000000,    0.000000,   11.484912,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   86.692005,    0.000000,   86.692005,   -0.000000,   20.251129,    0.000000,    0.000000,    0.000000,   71.216269,   -0.000000,    0.000000,   -0.000000,   65.011318
y,    0.000000,    0.130000,   12.733744,   -0.000000,   -0.000000,   17.195703,   -0.000000,   22.158794,   -0.000000,    0.000000,    9.366253,    0.000000,   -0.000000,   -0.000000,    9.366253,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   42.544441,   -0.000000,   42.544441,    0.000000,    7.806896,   -0.000000,    0.000000,   -0.000000,   44.110514,    0.000000,    0.000000,    0.000000,   43.052195,   -0.000000,    0.000000,   12.810072,    0.000000,   -0.000000,   -0.000000,   12.810072,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,  116.440784,   -0.000000,  116.440784,    0.000000,   26.111777,    0.000000,   -0.000000,    0.000000,   86.502363,   -0.000000,   -0.000000,   -0.000000,   75.408503
y,    0.000000,    0.140000,   12.820324,   -0.000000,   -0.000000,   17.380587,   -0.000000,   22.440171,   -0.000000,    0.000000,    9.863815,    0.000000,   -0.000000,   -0.000000,    9.863815,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   44.732156,   -0.000000,   44.732156,    0.000000,    7.962826,   -0.000000,   -0.000000,   -0.000000,   46.719988,    0.000000,   -0.000000,    0.000000,   44.656971,   -0.000000,    0.000000,   14.585208,    0.000000,   -0.000000,   -0.000000,   14.585208,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  181.745441,   -0.000000,  181.745441,    0.000000,   35.877659,   -0.000000,   -0.000000,   -0.000000,  111.023936,   -0.000000,   -0.000000,   -0.000000,   90.860673
y,    0.000000,    0.150000,   12.915330,    0.000000,    0.000000,   17.587093,   -0.000000,   22.754790,   -0.000000,    0.000000,   10.442056,    0.000000,    0.000000,    0.000000,   10.442056,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   47.295227,    0.000000,   47.295227,   -0.000000,    8.136803,    0.000000,    0.000000,    0.000000,   49.817001,   -0.000000,    0.000000,   -0.000000,   46.497918,   -0.000000,    0.000000,   17.074609,    0.000000,    0.000000,    0.000000,   17.074609,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,  459.924603,    0.000000,  459.924603,    0.000000,   54.529895,    0.000000,    0.000000,    0.000000,  156.908325,   -0.000000,    0.000000,   -0.000000,  116.532881
y,    0.000000,    0.160000,   13.019290,   -0.000000,   -0.000000,   17.817705,   -0.000000,   23.106419,   -0.000000,    0.000000,   11.116101,    0.000000,   -0.000000,   -0.000000,   11.116101,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   50.313163,   -0.000000,   50.313163,    0.000000,    8.330710,   -0.000000,    0.000000,   -0.000000,   53.517551,    0.000000,    0.000000,    0.000000,   48.614051,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.170000,   13.132816,   -0.000000,    0.000000,   18.075486,   -0.000000,   23.499627,   -0.000000,   -0.000000,   11.905146,   -0.000000,    0.000000,    0.000000,   11.905146,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   53.890581,    0.000000,   53.890581,   -0.000000,    8.546793,    0.000000,    0.000000,    0.000000,   57.977748,   -0.000000,    0.000000,   -0.000000,   51.054269,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.180000,   13.256610,    0.000000,    0.000000,   18.364260,   -0.000000,   23.940007,   -0.000000,    0.000000,   12.833813,    0.000000,    0.000000,    0.000000,   12.833813,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   58.167512,    0.000000,   58.167512,   -0.000000,    8.787740,    0.000000,    0.000000,    0.000000,   63.411707,   -0.000000,    0.000000,   -0.000000,   53.880478,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.190000,   13.391485,    0.000000,    0.000000,   18.688874,   -0.000000,   24.434467,   -0.000000,    0.000000,   13.934077,    0.000000,    0.000000,    0.000000,   13.934077,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   63.335148,    0.000000,   63.335148,   -0.000000,    9.056803,    0.000000,    0.000000,    0.000000,   70.119627,   -0.000000,    0.000000,   -0.000000,   57.171992,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.200000,   13.538384,    0.000000,    0.000000,   19.055583,   -0.000000,   24.991649,   -0.000000,    0.000000,   15.248037,    0.000000,    0.000000,   -0.000000,   15.248037,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   69.660714,   -0.000000,   69.660714,   -0.000000,    9.357949,    0.000000,    0.000000,    0.000000,   78.533285,   -0.000000,    0.000000,   -0.000000,   61.031806,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.000000,   12.226120,    0.000000,   -0.000000,   16.158845,   -0.000000,   20.603959,    0.000000,   -0.000000,    6.927966,   -0.000000,    0.000000,   -0.000000,    6.927966,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   31.933333,   -0.000000,   31.933333,   -0.000000,    6.927966,   -0.000000,    0.000000,   -0.000000,   31.933333,   -0.000000,    0.000000,   -0.000000,   34.843041,    0.000000,   -0.000000,    6.927966,   -0.000000,    0.000000,   -0.000000,    6.927966,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   31.933333,   -0.000000,   31.933333,   -0.000000,    6.927966,   -0.000000,    0.000000,   -0.000000,   31.933333,   -0.000000,    0.000000,   -0.000000,   34.843041
y,    0.010000,    0.040000,   12.271360,    0.000000,   -0.000000,   16.247288,   -0.000000,   20.736871,    0.000000,   -0.000000,    7.114709,   -0.000000,    0.000000,   -0.000000,    7.114709,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   32.727581,   -0.000000,   32.727581,   -0.000000,    7.001646,   -0.000000,    0.000000,   -0.000000,   32.821092,   -0.000000,    0.000000,   -0.000000,   35.495218,    0.000000,   -0.000000,    7.270180,   -0.000000,    0.000000,   -0.000000,    7.270180,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   34.623933,   -0.000000,   34.623933,   -0.000000,    7.634681,   -0.000000,    0.000000,   -0.000000,   34.307959,   -0.000000,    0.000000,   -0.000000,   36.863931
y,    0.010000,    0.050000,   12.297025,    0.000000,   -0.000000,   16.297738,   -0.000000,   20.812754,    0.000000,   -0.000000,    7.222979,   -0.000000,    0.000000,   -0.000000,    7.222979,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   33.188540,   -0.000000,   33.188540,   -0.000000,    7.043707,   -0.000000,    0.000000,   -0.000000,   33.338445,   -0.000000,    0.000000,   -0.000000,   35.871269,    0.000000,   -0.000000,    7.474871,   -0.000000,    0.000000,   -0.000000,    7.474871,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   36.309262,   -0.000000,   36.309262,   -0.000000,    8.077684,   -0.000000,    0.000000,   -0.000000,   35.766259,   -0.000000,    0.000000,   -0.000000,   38.090690
y,    0.010000,    0.060000,   12.328608,    0.000000,   -0.000000,   16.360103,   -0.000000,   20.906624,    0.000000,   -0.000000,    7.358586,   -0.000000,    0.000000,   -0.000000,    7.358586,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   33.766415,   -0.000000,   33.766415,   -0.000000,    7.095730,   -0.000000,    0.000000,   -0.000000,   33.989213,   -0.000000,    0.000000,   -0.000000,   36.340196,    0.000000,   -0.000000,    7.738072,   -0.000000,    0.000000,   -0.000000,    7.738072,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   38.565196,   -0.000000,   38.565196,   -0.000000,    8.670230,   -0.000000,    0.000000,   -0.000000,   37.684042,   -0.000000,    0.000000,   -0.000000,   39.688261
y,    0.010000,    0.070000,   12.366244,    0.000000,   -0.000000,   16.434828,   -0.000000,   21.019193,    0.000000,   -0.000000,    7.523666,   -0.000000,    0.000000,   -0.000000,    7.523666,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   34.470721,   -0.000000,   34.470721,   -0.000000,    7.158102,   -0.000000,    0.000000,   -0.000000,   34.785652,   -0.000000,    0.000000,   -0.000000,   36.908006,    0.000000,   -0.000000,    8.069209,   -0.000000,    0.000000,   -0.000000,    8.069209,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   41.554668,   -0.000000,   41.554668,   -0.000000,    9.453330,   -0.000000,    0.000000,   -0.000000,   40.166552,   -0.000000,    0.000000,   -0.000000,   41.731017
y,    0.010000,    0.080000,   12.410094,    0.000000,   -0.000000,   16.522468,    0.000000,   21.151341,    0.000000,   -0.000000,    7.720904,   -0.000000,    0.000000,   -0.000000,    7.720904,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   35.313533,   -0.000000,   35.313533,   -0.000000,    7.231298,   -0.000000,    0.000000,   -0.000000,   35.743446,   -0.000000,    0.000000,   -0.000000,   37.582218,    0.000000,   -0.000000,    8.481248,   -0.000000,    0.000000,   -0.000000,    8.481248,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   45.529896,   -0.000000,   45.529896,   -0.000000,   10.488271,    0.000000,    0.000000,    0.000000,   43.367373,   -0.000000,    0.000000,   -0.000000,   44.325155
y,    0.010000,    0.090000,   12.460351,    0.000000,   -0.000000,   16.623694,   -0.000000,   21.304133,    0.000000,   -0.000000,    7.953639,   -0.000000,    0.000000,   -0.000000,    7.953639,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   36.309995,   -0.000000,   36.309995,   -0.000000,    7.315891,   -0.000000,    0.000000,   -0.000000,   36.882468,   -0.000000,    0.000000,   -0.000000,   38.372105,    0.000000,   -0.000000,    8.992130,   -0.000000,    0.000000,   -0.000000,    8.992130,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   50.896270,   -0.000000,   50.896270,   -0.000000,   11.868767,   -0.000000,    0.000000,   -0.000000,   47.515347,   -0.000000,    0.000000,   -0.000000,   47.624714
y,    0.010000,    0.100000,   12.517242,    0.000000,   -0.000000,   16.739317,    0.000000,   21.478853,    0.000000,   -0.000000,    8.225990,   -0.000000,    0.000000,   -0.000000,    8.225990,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   37.479009,   -0.000000,   37.479009,   -0.000000,    7.412562,   -0.000000,    0.000000,   -0.000000,   38.227807,   -0.000000,    0.000000,   -0.000000,   39.289017,    0.000000,    0.000000,    9.627091,    0.000000,    0.000000,   -0.000000,    9.627091,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   58.342857,   -0.000000,   58.342857,   -0.000000,   13.743138,    0.000000,    0.000000,    0.000000,   52.963136,   -0.000000,    0.000000,   -0.000000,   51.859303
y,    0.010000,    0.110000,   12.581028,    0.000000,   -0.000000,   16.870312,   -0.000000,   21.677032,    0.000000,   -0.000000,    8.543028,   -0.000000,    0.000000,   -0.000000,    8.543028,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   38.844148,   -0.000000,   38.844148,   -0.000000,    7.522119,   -0.000000,    0.000000,   -0.000000,   39.811162,   -0.000000,    0.000000,   -0.000000,   40.346797,    0.000000,   -0.000000,   10.422522,   -0.000000,    0.000000,    0.000000,   10.422522,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   69.137841,    0.000000,   69.137841,   -0.000000,   16.357443,    0.000000,    0.000000,    0.000000,   60.280845,   -0.000000,    0.000000,   -0.000000,   57.385012
y,    0.010000,    0.120000,   12.652015,    0.000000,   -0.000000,   17.017845,   -0.000000,   21.900498,    0.000000,   -0.000000,    8.910993,   -0.000000,    0.000000,   -0.000000,    8.910993,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   40.434890,   -0.000000,   40.434890,   -0.000000,    7.645513,   -0.000000,    0.000000,   -0.000000,   41.672757,   -0.000000,    0.000000,   -0.000000,   41.562317,    0.000000,    0.000000,   11.432727,    0.000000,    0.000000,   -0.000000,   11.432727,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   85.900139,   -0.000000,   85.900139,   -0.000000,   20.146408,    0.000000,    0.000000,    0.000000,   70.453324,   -0.000000,    0.000000,   -0.000000,   64.785465
y,    0.010000,    0.130000,   12.730552,   -0.000000,    0.000000,   17.183316,    0.000000,   22.151426,    0.000000,    0.000000,    9.337585,    0.000000,    0.000000,    0.000000,    9.337585,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   42.288301,    0.000000,   42.288301,    0.000000,    7.783866,    0.000000,    0.000000,    0.000000,   43.863988,    0.000000,    0.000000,    0.000000,   42.956187,    0.000000,    0.000000,   12.742558,    0.000000,    0.000000,    0.000000,   12.742558,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,  115.092876,    0.000000,  115.092876,    0.000000,   25.946952,   -0.000000,    0.000000,   -0.000000,   85.349115,    0.000000,    0.000000,    0.000000,   75.095043
y,    0.010000,    0.140000,   12.817040,   -0.000000,   -0.000000,   17.368411,    0.000000,   22.432415,    0.000000,    0.000000,    9.832352,    0.000000,    0.000000,    0.000000,    9.832352,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   44.451343,    0.000000,   44.451343,    0.000000,    7.938495,    0.000000,    0.000000,    0.000000,   46.451148,    0.000000,    0.000000,    0.000000,   44.553674,    0.000000,    0.000000,   14.493008,    0.000000,   -0.000000,    0.000000,   14.493008,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,  178.579024,    0.000000,  178.579024,    0.000000,   35.581376,    0.000000,    0.000000,    0.000000,  109.042816,    0.000000,    0.000000,    0.000000,   90.374158
y,    0.010000,    0.150000,   12.911941,    0.000000,   -0.000000,   17.575172,   -0.000000,   22.746580,    0.000000,   -0.000000,   10.407200,   -0.000000,    0.000000,   -0.000000,   10.407200,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   46.984113,   -0.000000,   46.984113,   -0.000000,    8.110957,   -0.000000,    0.000000,   -0.000000,   49.520740,   -0.000000,    0.000000,   -0.000000,   46.385936,    0.000000,    0.000000,   16.938941,    0.000000,    0.000000,    0.000000,   16.938941,    0.000000,    0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,  438.363897,    0.000000,  438.363897,    0.000000,   53.860981,    0.000000,    0.000000,    0.000000,  152.663964,   -0.000000,    0.000000,   -0.000000,  115.597208
y,    0.010000,    0.160000,   13.015784,   -0.000000,    0.000000,   17.806091,    0.000000,   23.097672,    0.000000,    0.000000,   11.077095,    0.000000,   -0.000000,    0.000000,   11.077095,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   49.964454,    0.000000,   49.964454,    0.000000,    8.303096,    0.000000,    0.000000,    0.000000,   53.187225,    0.000000,    0.000000,    0.000000,   48.491662,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.170000,   13.129175,    0.000000,   -0.000000,   18.064243,   -0.000000,   23.490242,    0.000000,   -0.000000,   11.861019,   -0.000000,    0.000000,    0.000000,   11.861019,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   53.494646,    0.000000,   53.494646,   -0.000000,    8.517103,    0.000000,    0.000000,    0.000000,   57.604534,   -0.000000,    0.000000,   -0.000000,   50.919323,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.180000,   13.252816,    0.000000,   -0.000000,   18.353462,   -0.000000,   23.929856,    0.000000,    0.000000,   12.783301,    0.000000,    0.000000,    0.000000,   12.783301,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   57.711362,   -0.000000,   57.711362,   -0.000000,    8.755603,   -0.000000,    0.000000,   -0.000000,   62.983623,   -0.000000,    0.000000,   -0.000000,   53.730253,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.190000,   13.387517,    0.000000,   -0.000000,   18.678608,   -0.000000,   24.423390,    0.000000,   -0.000000,   13.875504,   -0.000000,    0.000000,    0.000000,   13.875504,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   62.800864,    0.000000,   62.800864,   -0.000000,    9.021761,   -0.000000,    0.000000,   -0.000000,   69.619983,   -0.000000,    0.000000,   -0.000000,   57.002988,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.200000,   13.534217,    0.000000,   -0.000000,   19.045952,    0.000000,   24.979438,    0.000000,    0.000000,   15.179141,    0.000000,    0.000000,    0.000000,   15.179141,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   69.022907,    0.000000,   69.022907,   -0.000000,    9.319431,   -0.000000,    0.000000,   -0.000000,   77.938149,   -0.000000,    0.000000,   -0.000000,   60.839455,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.000000,   12.218075,    0.000000,   -0.000000,   16.119652,    0.000000,   20.587553,    0.000000,   -0.000000,    6.879143,   -0.000000,   -0.000000,   -0.000000,    6.879143,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   31.487162,   -0.000000,   31.487162,   -0.000000,    6.879143,   -0.000000,    0.000000,   -0.000000,   31.487162,   -0.000000,    0.000000,   -0.000000,   34.659258,    0.000000,   -0.000000,    6.879143,   -0.000000,   -0.000000,   -0.000000,    6.879143,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   31.487162,   -0.000000,   31.487162,   -0.000000,    6.879143,   -0.000000,    0.000000,   -0.000000,   31.487162,   -0.000000,    0.000000,   -0.000000,   34.659258
y,    0.020000,    0.040000,   12.263196,    0.000000,   -0.000000,   16.208268,    0.000000,   20.720057,    0.000000,   -0.000000,    7.063515,   -0.000000,    0.000000,   -0.000000,    7.063515,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   32.261493,   -0.000000,   32.261493,   -0.000000,    6.951426,   -0.000000,    0.000000,   -0.000000,   32.356769,   -0.000000,    0.000000,   -0.000000,   35.304584,    0.000000,   -0.000000,    7.215949,   -0.000000,    0.000000,   -0.000000,    7.215949,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   34.117876,   -0.000000,   34.117876,   -0.000000,    7.577185,   -0.000000,    0.000000,   -0.000000,   33.796350,   -0.000000,    0.000000,   -0.000000,   36.658511
y,    0.020000,    0.050000,   12.288792,    0.000000,   -0.000000,   16.258822,    0.000000,   20.795703,    0.000000,   -0.000000,    7.170387,   -0.000000,    0.000000,   -0.000000,    7.170387,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   32.710703,   -0.000000,   32.710703,   -0.000000,    6.992677,   -0.000000,    0.000000,   -0.000000,   32.863423,   -0.000000,    0.000000,   -0.000000,   35.676628,    0.000000,   -0.000000,    7.417244,   -0.000000,    0.000000,   -0.000000,    7.417244,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   35.764165,   -0.000000,   35.764165,   -0.000000,    8.014473,   -0.000000,    0.000000,   -0.000000,   35.212096,   -0.000000,    0.000000,   -0.000000,   37.871544
y,    0.020000,    0.060000,   12.320290,    0.000000,   -0.000000,   16.321321,   -0.000000,   20.889276,    0.000000,   -0.000000,    7.304223,   -0.000000,    0.000000,   -0.000000,    7.304223,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   33.273652,   -0.000000,   33.273652,   -0.000000,    7.043684,   -0.000000,    0.000000,   -0.000000,   33.500608,   -0.000000,    0.000000,   -0.000000,   36.140500,    0.000000,   -0.000000,    7.675896,   -0.000000,    0.000000,   -0.000000,    7.675896,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   37.966012,   -0.000000,   37.966012,   -0.000000,    8.599045,   -0.000000,    0.000000,   -0.000000,   37.071143,   -0.000000,    0.000000,   -0.000000,   39.450566
y,    0.020000,    0.070000,   12.357824,    0.000000,   -0.000000,   16.396215,   -0.000000,   21.001482,    0.000000,   -0.000000,    7.467110,   -0.000000,    0.000000,   -0.000000,    7.467110,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   33.959472,   -0.000000,   33.959472,   -0.000000,    7.104819,   -0.000000,    0.000000,   -0.000000,   34.280234,   -0.000000,    0.000000,   -0.000000,   36.702105,    0.000000,   -0.000000,    8.001016,   -0.000000,    0.000000,   -0.000000,    8.001016,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   40.880599,   -0.000000,   40.880599,   -0.000000,    9.371037,   -0.000000,    0.000000,   -0.000000,   39.472881,   -0.000000,    0.000000,   -0.000000,   41.468481
y,    0.020000,    0.080000,   12.401552,    0.000000,   -0.000000,   16.484065,   -0.000000,   21.133194,    0.000000,   -0.000000,    7.661680,   -0.000000,    0.000000,   -0.000000,    7.661680,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   34.779735,   -0.000000,   34.779735,   -0.000000,    7.176536,   -0.000000,    0.000000,   -0.000000,   35.217537,   -0.000000,    0.000000,   -0.000000,   37.368826,    0.000000,   -0.000000,    8.405096,   -0.000000,    0.000000,   -0.000000,    8.405096,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   44.750603,   -0.000000,   44.750603,   -0.000000,   10.390319,    0.000000,    0.000000,    0.000000,   42.561540,   -0.000000,    0.000000,   -0.000000,   44.029224
y,    0.020000,    0.090000,   12.451669,    0.000000,   -0.000000,   16.585550,   -0.000000,   21.285472,    0.000000,   -0.000000,    7.891197,   -0.000000,    0.000000,   -0.000000,    7.891197,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   35.748941,   -0.000000,   35.748941,   -0.000000,    7.259382,   -0.000000,    0.000000,   -0.000000,   36.331806,   -0.000000,    0.000000,   -0.000000,   38.149771,    0.000000,   -0.000000,    8.905364,   -0.000000,    0.000000,   -0.000000,    8.905364,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   49.964711,   -0.000000,   49.964711,   -0.000000,   11.748222,   -0.000000,    0.000000,   -0.000000,   46.550461,   -0.000000,    0.000000,   -0.000000,   47.283244
y,    0.020000,    0.100000,   12.508397,    0.000000,   -0.000000,   16.701490,   -0.000000,   21.459586,    0.000000,   -0.000000,    8.159691,   -0.000000,    0.000000,   -0.000000,    8.159691,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   36.885156,   -0.000000,   36.885156,   -0.000000,    7.354008,   -0.000000,    0.000000,   -0.000000,   37.647378,   -0.000000,    0.000000,   -0.000000,   39.056077,    0.000000,   -0.000000,    9.525940,   -0.000000,    0.000000,   -0.000000,    9.525940,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   57.180463,   -0.000000,   57.180463,   -0.000000,   13.588845,    0.000000,    0.000000,    0.000000,   51.765271,   -0.000000,    0.000000,   -0.000000,   51.454176
y,    0.020000,    0.110000,   12.571997,    0.000000,   -0.000000,   16.832869,   -0.000000,   21.657058,    0.000000,   -0.000000,    8.472113,   -0.000000,    0.000000,   -0.000000,    8.472113,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   38.210874,   -0.000000,   38.210874,   -0.000000,    7.461181,   -0.000000,    0.000000,   -0.000000,   39.194975,   -0.000000,    0.000000,   -0.000000,   40.101324,    0.000000,    0.000000,   10.301401,    0.000000,    0.000000,   -0.000000,   10.301401,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   67.599886,   -0.000000,   67.599886,   -0.000000,   16.150237,    0.000000,    0.000000,    0.000000,   58.725673,   -0.000000,    0.000000,   -0.000000,   56.887513
y,    0.020000,    0.120000,   12.642772,    0.000000,   -0.000000,   16.980868,    0.000000,   21.879698,    0.000000,   -0.000000,    8.834552,   -0.000000,    0.000000,   -0.000000,    8.834552,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   39.754166,   -0.000000,   39.754166,   -0.000000,    7.581807,   -0.000000,    0.000000,   -0.000000,   41.013542,   -0.000000,    0.000000,   -0.000000,   41.302050,    0.000000,    0.000000,   11.282950,    0.000000,    0.000000,    0.000000,   11.282950,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   83.680059,    0.000000,   83.680059,   -0.000000,   19.850488,    0.000000,    0.000000,    0.000000,   68.313797,   -0.000000,    0.000000,   -0.000000,   64.146303
y,    0.020000,    0.130000,   12.721069,   -0.000000,   -0.000000,   17.146904,    0.000000,   22.129662,    0.000000,    0.000000,    9.254514,    0.000000,    0.000000,    0.000000,    9.254514,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   41.550246,    0.000000,   41.550246,    0.000000,    7.716946,    0.000000,    0.000000,    0.000000,   43.152784,    0.000000,    0.000000,    0.000000,   42.678444,    0.000000,    0.000000,   12.549781,    0.000000,   -0.000000,    0.000000,   12.549781,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,  111.381469,    0.000000,  111.381469,    0.000000,   25.487437,   -0.000000,    0.000000,   -0.000000,   82.161835,    0.000000,    0.000000,    0.000000,   74.219572
y,    0.020000,    0.140000,   12.807285,   -0.000000,    0.000000,   17.332682,    0.000000,   22.409524,    0.000000,    0.000000,    9.741293,    0.000000,    0.000000,    0.000000,    9.741293,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   43.643613,    0.000000,   43.643613,    0.000000,    7.867845,    0.000000,    0.000000,    0.000000,   45.676731,    0.000000,    0.000000,    0.000000,   44.255238,    0.000000,    0.000000,   14.231662,    0.000000,   -0.000000,    0.000000,   14.231662,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,  170.175061,    0.000000,  170.175061,    0.000000,   34.773743,   -0.000000,    0.000000,   -0.000000,  103.696728,    0.000000,    0.000000,    0.000000,   89.046770
y,    0.020000,    0.150000,   12.901878,   -0.000000,    0.000000,   17.540269,    0.000000,   22.722367,    0.000000,    0.000000,   10.306465,    0.000000,    0.000000,    0.000000,   10.306465,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   46.091043,    0.000000,   46.091043,    0.000000,    8.035969,    0.000000,    0.000000,    0.000000,   48.668817,    0.000000,    0.000000,    0.000000,   46.062900,    0.000000,    0.000000,   16.558524,    0.000000,    0.000000,    0.000000,   16.558524,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,  388.330399,    0.000000,  388.330399,   -0.000000,   52.113991,    0.000000,    0.000000,    0.000000,  141.712135,    0.000000,    0.000000,    0.000000,  113.163922
y,    0.020000,    0.160000,   13.005371,   -0.000000,   -0.000000,   17.772187,    0.000000,   23.071900,    0.000000,    0.000000,   10.964554,    0.000000,   -0.000000,    0.000000,   10.964554,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   48.965822,    0.000000,   48.965822,    0.000000,    8.223048,    0.000000,    0.000000,    0.000000,   52.239252,    0.000000,    0.000000,    0.000000,   48.139231,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.170000,   13.118367,    0.000000,   -0.000000,   18.031544,   -0.000000,   23.462622,    0.000000,   -0.000000,   11.733946,   -0.000000,    0.000000,    0.000000,   11.733946,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   52.363869,   -0.000000,   52.363869,   -0.000000,    8.431129,   -0.000000,    0.000000,   -0.000000,   56.535976,   -0.000000,    0.000000,   -0.000000,   50.531532,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.180000,   13.241559,    0.000000,   -0.000000,   18.322218,   -0.000000,   23.900025,    0.000000,   -0.000000,   12.638158,   -0.000000,    0.000000,    0.000000,   12.638158,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   56.412784,    0.000000,   56.412784,   -0.000000,    8.662654,   -0.000000,    0.000000,   -0.000000,   61.761288,   -0.000000,    0.000000,   -0.000000,   53.299590,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.190000,   13.375748,    0.000000,   -0.000000,   18.649120,   -0.000000,   24.390888,    0.000000,    0.000000,   13.707624,    0.000000,    0.000000,    0.000000,   13.707624,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   61.285567,    0.000000,   61.285567,   -0.000000,    8.920548,   -0.000000,    0.000000,   -0.000000,   68.197841,   -0.000000,    0.000000,   -0.000000,   56.519859,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.200000,   13.521862,    0.000000,   -0.000000,   19.018575,    0.000000,   24.943673,    0.000000,    0.000000,   14.982257,    0.000000,    0.000000,    0.000000,   14.982257,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   67.222038,    0.000000,   67.222038,   -0.000000,    9.208355,   -0.000000,    0.000000,   -0.000000,   76.250514,   -0.000000,    0.000000,   -0.000000,   60.291418,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.000000,   12.204889,    0.000000,   -0.000000,   16.056049,    0.000000,   20.560858,    0.000000,    0.000000,    6.802120,    0.000000,    0.000000,   -0.000000,    6.802120,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   30.787768,   -0.000000,   30.787768,   -0.000000,    6.802120,   -0.000000,    0.000000,   -0.000000,   30.787768,   -0.000000,    0.000000,   -0.000000,   34.370073,    0.000000,    0.000000,    6.802120,    0.000000,    0.000000,   -0.000000,    6.802120,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   30.787768,   -0.000000,   30.787768,   -0.000000,    6.802120,   -0.000000,    0.000000,   -0.000000,   30.787768,   -0.000000,    0.000000,   -0.000000,   34.370073
y,    0.030000,    0.040000,   12.249817,    0.000000,   -0.000000,   16.144995,    0.000000,   20.692710,    0.000000,    0.000000,    6.982827,    0.000000,    0.000000,   -0.000000,    6.982827,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   31.531785,   -0.000000,   31.531785,   -0.000000,    6.872243,   -0.000000,    0.000000,   -0.000000,   31.629703,   -0.000000,    0.000000,   -0.000000,   35.004899,    0.000000,    0.000000,    7.130573,    0.000000,    0.000000,   -0.000000,    7.130573,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   33.327408,   -0.000000,   33.327408,   -0.000000,    7.486780,   -0.000000,    0.000000,   -0.000000,   32.997593,   -0.000000,    0.000000,   -0.000000,   36.336219
y,    0.030000,    0.050000,   12.275302,    0.000000,   -0.000000,   16.195748,    0.000000,   20.767978,    0.000000,   -0.000000,    7.087542,   -0.000000,    0.000000,   -0.000000,    7.087542,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   31.963138,   -0.000000,   31.963138,   -0.000000,    6.912241,   -0.000000,    0.000000,   -0.000000,   32.120067,   -0.000000,    0.000000,   -0.000000,   35.370809,    0.000000,   -0.000000,    7.326635,   -0.000000,    0.000000,   -0.000000,    7.326635,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   34.914579,   -0.000000,   34.914579,   -0.000000,    7.915283,   -0.000000,    0.000000,   -0.000000,   34.349016,   -0.000000,    0.000000,   -0.000000,   37.528335
y,    0.030000,    0.060000,   12.306662,    0.000000,   -0.000000,   16.258503,    0.000000,   20.861076,    0.000000,   -0.000000,    7.218643,   -0.000000,    0.000000,   -0.000000,    7.218643,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   32.503429,   -0.000000,   32.503429,   -0.000000,    6.961680,   -0.000000,    0.000000,   -0.000000,   32.736591,   -0.000000,    0.000000,   -0.000000,   35.826952,    0.000000,    0.000000,    7.578294,    0.000000,    0.000000,   -0.000000,    7.578294,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   37.034835,   -0.000000,   37.034835,   -0.000000,    8.487640,   -0.000000,    0.000000,   -0.000000,   36.119633,   -0.000000,    0.000000,   -0.000000,   39.079188
y,    0.030000,    0.070000,   12.344029,    0.000000,   -0.000000,   16.333720,    0.000000,   20.972704,    0.000000,   -0.000000,    7.378151,   -0.000000,    0.000000,   -0.000000,    7.378151,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   33.161224,   -0.000000,   33.161224,   -0.000000,    7.020905,   -0.000000,    0.000000,   -0.000000,   33.490676,   -0.000000,    0.000000,   -0.000000,   36.379078,    0.000000,   -0.000000,    7.894188,   -0.000000,    0.000000,   -0.000000,    7.894188,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   39.837024,   -0.000000,   39.837024,   -0.000000,    9.242692,   -0.000000,    0.000000,   -0.000000,   38.400398,   -0.000000,    0.000000,   -0.000000,   41.059550
y,    0.030000,    0.080000,   12.387562,    0.000000,   -0.000000,   16.421969,    0.000000,   21.103724,    0.000000,   -0.000000,    7.568613,   -0.000000,    0.000000,   -0.000000,    7.568613,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   33.947365,   -0.000000,   33.947365,   -0.000000,    7.090342,   -0.000000,    0.000000,   -0.000000,   34.396894,   -0.000000,    0.000000,   -0.000000,   37.034377,    0.000000,    0.000000,    8.286110,    0.000000,    0.000000,   -0.000000,    8.286110,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   43.550126,   -0.000000,   43.550126,   -0.000000,   10.238235,   -0.000000,    0.000000,   -0.000000,   41.322203,   -0.000000,    0.000000,   -0.000000,   43.570116
y,    0.030000,    0.090000,   12.437450,    0.000000,   -0.000000,   16.523944,   -0.000000,   21.255183,    0.000000,   -0.000000,    7.793187,   -0.000000,    0.000000,   -0.000000,    7.793187,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   34.875409,   -0.000000,   34.875409,   -0.000000,    7.170497,   -0.000000,    0.000000,   -0.000000,   35.473680,   -0.000000,    0.000000,   -0.000000,   37.801708,    0.000000,   -0.000000,    8.770235,   -0.000000,    0.000000,   -0.000000,    8.770235,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   48.539139,   -0.000000,   48.539139,   -0.000000,   11.562148,    0.000000,    0.000000,    0.000000,   45.076575,   -0.000000,    0.000000,   -0.000000,   46.756262
y,    0.030000,    0.100000,   12.493915,    0.000000,   -0.000000,   16.640482,    0.000000,   21.428338,    0.000000,    0.000000,    8.055761,    0.000000,    0.000000,   -0.000000,    8.055761,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   35.962209,   -0.000000,   35.962209,   -0.000000,    7.261975,   -0.000000,    0.000000,   -0.000000,   36.744268,   -0.000000,    0.000000,   -0.000000,   38.691902,    0.000000,    0.000000,    9.369057,    0.000000,    0.000000,   -0.000000,    9.369057,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   55.417569,   -0.000000,   55.417569,   -0.000000,   13.352511,    0.000000,    0.000000,    0.000000,   49.951749,   -0.000000,    0.000000,   -0.000000,   50.833342
y,    0.030000,    0.110000,   12.557215,    0.000000,   -0.000000,   16.772587,   -0.000000,   21.624688,    0.000000,   -0.000000,    8.361113,   -0.000000,    0.000000,   -0.000000,    8.361113,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   37.228698,   -0.000000,   37.228698,   -0.000000,    7.365486,   -0.000000,    0.000000,   -0.000000,   38.237951,   -0.000000,    0.000000,   -0.000000,   39.718152,    0.000000,    0.000000,   10.114538,    0.000000,    0.000000,   -0.000000,   10.114538,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   65.296831,   -0.000000,   65.296831,   -0.000000,   15.836178,    0.000000,    0.000000,    0.000000,   56.399228,   -0.000000,    0.000000,   -0.000000,   56.132515
y,    0.030000,    0.120000,   12.627648,    0.000000,   -0.000000,   16.921466,    0.000000,   21.846022,    0.000000,    0.000000,    8.715109,    0.000000,    0.000000,   -0.000000,    8.715109,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   38.700922,   -0.000000,   38.700922,   -0.000000,    7.481864,   -0.000000,    0.000000,   -0.000000,   39.991814,   -0.000000,    0.000000,   -0.000000,   40.896518,    0.000000,    0.000000,   11.053477,    0.000000,    0.000000,   -0.000000,   11.053477,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   80.418108,   -0.000000,   80.418108,    0.000000,   19.408602,   -0.000000,    0.000000,   -0.000000,   65.166158,    0.000000,    0.000000,    0.000000,   63.189940
y,    0.030000,    0.130000,   12.705557,   -0.000000,    0.000000,   17.088566,    0.000000,   22.094464,    0.000000,    0.000000,    9.124968,    0.000000,    0.000000,    0.000000,    9.124968,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   40.411446,    0.000000,   40.411446,    0.000000,    7.612082,    0.000000,    0.000000,    0.000000,   42.053115,    0.000000,    0.000000,    0.000000,   42.246579,    0.000000,    0.000000,   12.257176,    0.000000,    0.000000,    0.000000,   12.257176,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,  106.096487,    0.000000,  106.096487,    0.000000,   24.816362,    0.000000,    0.000000,    0.000000,   77.586371,    0.000000,    0.000000,    0.000000,   72.938097
y,    0.030000,    0.140000,   12.791334,   -0.000000,    0.000000,   17.275632,    0.000000,   22.372550,    0.000000,    0.000000,    9.599613,    0.000000,    0.000000,    0.000000,    9.599613,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   42.401267,    0.000000,   42.401267,    0.000000,    7.757280,    0.000000,    0.000000,    0.000000,   44.482625,    0.000000,    0.000000,    0.000000,   43.792304,    0.000000,    0.000000,   13.840121,    0.000000,    0.000000,    0.000000,   13.840121,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,  158.928267,    0.000000,  158.928267,    0.000000,   33.635875,    0.000000,    0.000000,    0.000000,   96.315597,    0.000000,    0.000000,    0.000000,   87.175578
y,    0.030000,    0.150000,   12.885430,   -0.000000,    0.000000,   17.484777,    0.000000,   22.683316,    0.000000,    0.000000,   10.150133,    0.000000,    0.000000,    0.000000,   10.150133,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   44.722470,    0.000000,   44.722470,    0.000000,    7.918790,    0.000000,    0.000000,    0.000000,   47.359372,    0.000000,    0.000000,    0.000000,   45.563186,    0.000000,    0.000000,   15.999396,    0.000000,    0.000000,    0.000000,   15.999396,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,  333.953147,    0.000000,  333.953147,   -0.000000,   49.808347,   -0.000000,    0.000000,   -0.000000,  127.613013,    0.000000,    0.000000,    0.000000,  109.978679
y,    0.030000,    0.160000,   12.988362,   -0.000000,    0.000000,   17.718583,    0.000000,   23.030408,    0.000000,    0.000000,   10.790413,    0.000000,    0.000000,    0.000000,   10.790413,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   47.441959,    0.000000,   47.441959,    0.000000,    8.098174,    0.000000,    0.000000,    0.000000,   50.787516,    0.000000,    0.000000,    0.000000,   47.595773,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.170000,   13.100723,    0.000000,   -0.000000,   17.980231,    0.000000,   23.418244,    0.000000,    0.000000,   11.537983,    0.000000,    0.000000,    0.000000,   11.537983,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   50.646818,   -0.000000,   50.646818,   -0.000000,    8.297271,   -0.000000,    0.000000,   -0.000000,   54.906510,    0.000000,    0.000000,    0.000000,   49.935745,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.180000,   13.223194,    0.000000,   -0.000000,   18.273689,    0.000000,   23.852210,    0.000000,    0.000000,   12.415199,    0.000000,    0.000000,    0.000000,   12.415199,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   54.452165,    0.000000,   54.452165,   -0.000000,    8.518255,   -0.000000,    0.000000,   -0.000000,   59.906492,   -0.000000,    0.000000,   -0.000000,   52.640759,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.190000,   13.356562,    0.000000,   -0.000000,   18.603978,   -0.000000,   24.338943,    0.000000,    0.000000,   13.450893,    0.000000,    0.000000,    0.000000,   13.450893,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   59.012957,    0.000000,   59.012957,   -0.000000,    8.763712,   -0.000000,    0.000000,   -0.000000,   66.052214,   -0.000000,    0.000000,   -0.000000,   55.784445,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.200000,   13.501738,    0.000000,   -0.000000,   18.977562,   -0.000000,   24.886711,    0.000000,    0.000000,   14.682733,    0.000000,    0.000000,    0.000000,   14.682733,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   64.542221,    0.000000,   64.542221,   -0.000000,    9.036741,    0.000000,    0.000000,    0.000000,   73.721413,   -0.000000,    0.000000,   -0.000000,   59.462080,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.000000,   12.186867,    0.000000,   -0.000000,   15.970343,    0.000000,   20.524746,    0.000000,   -0.000000,    6.702415,   -0.000000,    0.000000,   -0.000000,    6.702415,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   29.890428,   -0.000000,   29.890428,   -0.000000,    6.702415,   -0.000000,    0.000000,   -0.000000,   29.890428,   -0.000000,    0.000000,   -0.000000,   33.996865,    0.000000,   -0.000000,    6.702415,   -0.000000,    0.000000,   -0.000000,    6.702415,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   29.890428,   -0.000000,   29.890428,   -0.000000,    6.702415,   -0.000000,    0.000000,   -0.000000,   29.890428,   -0.000000,    0.000000,   -0.000000,   33.996865
y,    0.040000,    0.040000,   12.231534,    0.000000,   -0.000000,   16.059831,    0.000000,   20.655740,    0.000000,   -0.000000,    6.878505,   -0.000000,    0.000000,   -0.000000,    6.878505,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   30.597103,   -0.000000,   30.597103,   -0.000000,    6.769818,   -0.000000,    0.000000,   -0.000000,   30.698209,   -0.000000,    0.000000,   -0.000000,   34.618624,    0.000000,   -0.000000,    7.020365,   -0.000000,    0.000000,   -0.000000,    7.020365,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   32.318009,   -0.000000,   32.318009,   -0.000000,    7.370256,   -0.000000,    0.000000,   -0.000000,   31.978222,   -0.000000,    0.000000,   -0.000000,   35.921899
y,    0.040000,    0.050000,   12.256870,    0.000000,   -0.000000,   16.110909,    0.000000,   20.730511,    0.000000,    0.000000,    6.980508,    0.000000,    0.000000,   -0.000000,    6.980508,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   31.006499,   -0.000000,   31.006499,   -0.000000,    6.808241,   -0.000000,    0.000000,   -0.000000,   31.168499,   -0.000000,    0.000000,   -0.000000,   34.976913,    0.000000,    0.000000,    7.209870,    0.000000,    0.000000,   -0.000000,    7.209870,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   33.832852,   -0.000000,   33.832852,   -0.000000,    7.787773,   -0.000000,    0.000000,   -0.000000,   33.251110,   -0.000000,    0.000000,   -0.000000,   37.088173
y,    0.040000,    0.060000,   12.288045,    0.000000,   -0.000000,   16.174082,    0.000000,   20.822985,    0.000000,   -0.000000,    7.108172,   -0.000000,    0.000000,   -0.000000,    7.108172,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   31.518972,   -0.000000,   31.518972,   -0.000000,    6.855709,   -0.000000,    0.000000,   -0.000000,   31.759597,   -0.000000,    0.000000,   -0.000000,   35.423465,    0.000000,   -0.000000,    7.452792,   -0.000000,    0.000000,   -0.000000,    7.452792,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   35.853784,   -0.000000,   35.853784,   -0.000000,    8.344920,   -0.000000,    0.000000,   -0.000000,   34.914313,   -0.000000,    0.000000,   -0.000000,   38.604381
y,    0.040000,    0.070000,   12.325189,    0.000000,   -0.000000,   16.249824,    0.000000,   20.933854,    0.000000,   -0.000000,    7.263442,   -0.000000,    0.000000,   -0.000000,    7.263442,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   32.142427,   -0.000000,   32.142427,   -0.000000,    6.912538,   -0.000000,    0.000000,   -0.000000,   32.482301,   -0.000000,    0.000000,   -0.000000,   35.963849,    0.000000,   -0.000000,    7.757201,   -0.000000,    0.000000,   -0.000000,    7.757201,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   38.520045,   -0.000000,   38.520045,   -0.000000,    9.078997,   -0.000000,    0.000000,   -0.000000,   37.049115,   -0.000000,    0.000000,   -0.000000,   40.538833
y,    0.040000,    0.080000,   12.368459,    0.000000,   -0.000000,   16.338721,    0.000000,   21.063967,    0.000000,    0.000000,    7.448760,    0.000000,    0.000000,   -0.000000,    7.448760,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   32.886849,   -0.000000,   32.886849,   -0.000000,    6.979115,   -0.000000,    0.000000,   -0.000000,   33.350404,   -0.000000,    0.000000,   -0.000000,   36.605023,    0.000000,    0.000000,    8.134059,    0.000000,    0.000000,   -0.000000,    8.134059,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   42.045021,   -0.000000,   42.045021,    0.000000,   10.045357,   -0.000000,    0.000000,   -0.000000,   39.771317,   -0.000000,    0.000000,   -0.000000,   42.988530
y,    0.040000,    0.090000,   12.418041,    0.000000,   -0.000000,   16.441489,   -0.000000,   21.214355,    0.000000,   -0.000000,    7.667152,   -0.000000,    0.000000,   -0.000000,    7.667152,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   33.764699,   -0.000000,   33.764699,   -0.000000,    7.055902,   -0.000000,    0.000000,   -0.000000,   34.381336,   -0.000000,    0.000000,   -0.000000,   37.355558,    0.000000,   -0.000000,    8.598303,   -0.000000,    0.000000,   -0.000000,    8.598303,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   46.767165,   -0.000000,   46.767165,   -0.000000,   11.327878,    0.000000,    0.000000,    0.000000,   43.248180,   -0.000000,    0.000000,   -0.000000,   46.093170
y,    0.040000,    0.100000,   12.474153,    0.000000,   -0.000000,   16.558991,    0.000000,   21.386255,    0.000000,   -0.000000,    7.922343,   -0.000000,    0.000000,   -0.000000,    7.922343,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   34.791429,   -0.000000,   34.791429,   -0.000000,    7.143445,   -0.000000,    0.000000,   -0.000000,   35.597038,   -0.000000,    0.000000,   -0.000000,   38.225927,    0.000000,    0.000000,    9.170533,    0.000000,    0.000000,   -0.000000,    9.170533,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   53.251599,   -0.000000,   53.251599,    0.000000,   13.057783,    0.000000,    0.000000,    0.000000,   47.727213,   -0.000000,    0.000000,   -0.000000,   50.059062
y,    0.040000,    0.110000,   12.537050,    0.000000,   -0.000000,   16.692265,    0.000000,   21.581143,    0.000000,   -0.000000,    8.218899,   -0.000000,    0.000000,   -0.000000,    8.218899,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   35.986173,   -0.000000,   35.986173,   -0.000000,    7.242387,   -0.000000,    0.000000,   -0.000000,   37.025144,   -0.000000,    0.000000,   -0.000000,   39.228876,    0.000000,    0.000000,    9.879714,    0.000000,    0.000000,    0.000000,    9.879714,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   62.512678,    0.000000,   62.512678,    0.000000,   15.449472,    0.000000,    0.000000,    0.000000,   53.587610,   -0.000000,    0.000000,   -0.000000,   55.202183
y,    0.040000,    0.120000,   12.607025,    0.000000,   -0.000000,   16.842557,   -0.000000,   21.800776,    0.000000,   -0.000000,    8.562421,   -0.000000,    0.000000,   -0.000000,    8.562421,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   37.372661,   -0.000000,   37.372661,   -0.000000,    7.353476,   -0.000000,    0.000000,   -0.000000,   38.700583,   -0.000000,    0.000000,   -0.000000,   40.379907,    0.000000,   -0.000000,   10.767691,   -0.000000,    0.000000,   -0.000000,   10.767691,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   76.567975,   -0.000000,   76.567975,   -0.000000,   18.873967,    0.000000,    0.000000,    0.000000,   61.438349,   -0.000000,    0.000000,   -0.000000,   62.031375
y,    0.040000,    0.130000,   12.684415,   -0.000000,    0.000000,   17.011367,    0.000000,   22.047242,    0.000000,    0.000000,    8.959788,    0.000000,   -0.000000,    0.000000,    8.959788,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   38.980451,    0.000000,   38.980451,    0.000000,    7.477583,    0.000000,    0.000000,    0.000000,   40.667795,    0.000000,    0.000000,    0.000000,   41.697910,    0.000000,    0.000000,   11.897104,    0.000000,   -0.000000,    0.000000,   11.897104,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,  100.095302,    0.000000,  100.095302,    0.000000,   24.024785,   -0.000000,    0.000000,   -0.000000,   72.322020,    0.000000,    0.000000,    0.000000,   71.424882
y,    0.040000,    0.140000,   12.769605,   -0.000000,    0.000000,   17.200501,    0.000000,   22.323031,    0.000000,    0.000000,    9.419484,    0.000000,    0.000000,    0.000000,    9.419484,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   40.846596,    0.000000,   40.846596,    0.000000,    7.615721,    0.000000,    0.000000,    0.000000,   42.983821,    0.000000,    0.000000,    0.000000,   43.205984,    0.000000,    0.000000,   13.366167,    0.000000,   -0.000000,    0.000000,   13.366167,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,    0.000000,  147.068827,    0.000000,  147.068827,    0.000000,   32.345391,    0.000000,    0.000000,    0.000000,   88.190592,    0.000000,    0.000000,    0.000000,   85.056765
y,    0.040000,    0.150000,   12.863039,   -0.000000,    0.000000,   17.412152,    0.000000,   22.631118,    0.000000,    0.000000,    9.952033,    0.000000,   -0.000000,    0.000000,    9.952033,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   43.017940,    0.000000,   43.017940,    0.000000,    7.769063,    0.000000,   -0.000000,    0.000000,   45.722685,    0.000000,   -0.000000,    0.000000,   44.932528,    0.000000,   -0.000000,   15.338428,   -0.000000,   -0.000000,    0.000000,   15.338428,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,  287.960869,    0.000000,  287.960869,   -0.000000,   47.364022,   -0.000000,   -0.000000,   -0.000000,  113.217725,    0.000000,   -0.000000,    0.000000,  106.643471
y,    0.040000,    0.160000,   12.965223,   -0.000000,    0.000000,   17.648999,    0.000000,   22.975075,    0.000000,    0.000000,   10.570576,    0.000000,   -0.000000,    0.000000,   10.570576,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   45.554334,    0.000000,   45.554334,    0.000000,    7.938981,    0.000000,    0.000000,    0.000000,   48.981721,    0.000000,    0.000000,    0.000000,   46.912701,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.170000,   13.076737,    0.000000,   -0.000000,   17.914349,    0.000000,   23.359220,    0.000000,    0.000000,   11.291656,    0.000000,    0.000000,   -0.000000,   11.291656,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   48.533198,   -0.000000,   48.533198,   -0.000000,    8.127068,   -0.000000,    0.000000,   -0.000000,   52.890899,   -0.000000,    0.000000,   -0.000000,   49.190403,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.180000,   13.198250,    0.000000,   -0.000000,   18.212329,    0.000000,   23.788814,    0.000000,    0.000000,   12.136306,    0.000000,    0.000000,    0.000000,   12.136306,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   52.056163,    0.000000,   52.056163,   -0.000000,    8.335194,   -0.000000,    0.000000,   -0.000000,   57.626887,   -0.000000,    0.000000,   -0.000000,   51.820993,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.190000,   13.330530,    0.000000,   -0.000000,   18.548166,    0.000000,   24.270326,    0.000000,    0.000000,   13.131553,    0.000000,    0.000000,    0.000000,   13.131553,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   56.258949,    0.000000,   56.258949,   -0.000000,    8.565556,   -0.000000,    0.000000,   -0.000000,   63.434827,   -0.000000,    0.000000,   -0.000000,   54.875098,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.200000,   13.474467,    0.000000,   -0.000000,   18.928583,    0.000000,   24.811795,    0.000000,    0.000000,   14.312564,    0.000000,    0.000000,    0.000000,   14.312564,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   61.326446,    0.000000,   61.326446,   -0.000000,    8.820754,   -0.000000,    0.000000,   -0.000000,   70.663055,   -0.000000,    0.000000,   -0.000000,   58.444033,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.000000,   12.164387,    0.000000,   -0.000000,   15.865324,    0.000000,   20.480284,    0.000000,   -0.000000,    6.586180,   -0.000000,    0.000000,   -0.000000,    6.586180,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   28.855555,   -0.000000,   28.855555,   -0.000000,    6.586180,   -0.000000,    0.000000,   -0.000000,   28.855555,   -0.000000,    0.000000,   -0.000000,   33.563074,    0.000000,   -0.000000,    6.586180,   -0.000000,    0.000000,   -0.000000,    6.586180,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   28.855555,   -0.000000,   28.855555,   -0.000000,    6.586180,   -0.000000,    0.000000,   -0.000000,   28.855555,   -0.000000,    0.000000,   -0.000000,   33.563074
y,    0.050000,    0.040000,   12.208737,    0.000000,   -0.000000,   15.955622,    0.000000,   20.610256,    0.000000,   -0.000000,    6.757060,   -0.000000,    0.000000,   -0.000000,    6.757060,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   29.521224,   -0.000000,   29.521224,   -0.000000,    6.650522,   -0.000000,    0.000000,   -0.000000,   29.625760,   -0.000000,    0.000000,   -0.000000,   34.170292,    0.000000,   -0.000000,    6.892311,   -0.000000,    0.000000,   -0.000000,    6.892311,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   31.160281,   -0.000000,   31.160281,   -0.000000,    7.235073,   -0.000000,    0.000000,   -0.000000,   30.809792,   -0.000000,    0.000000,   -0.000000,   35.442473
y,    0.050000,    0.050000,   12.233890,    0.000000,   -0.000000,   16.007184,    0.000000,   20.684434,    0.000000,   -0.000000,    6.856005,   -0.000000,    0.000000,   -0.000000,    6.856005,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   29.906561,   -0.000000,   29.906561,   -0.000000,    6.687174,   -0.000000,    0.000000,   -0.000000,   30.074007,   -0.000000,    0.000000,   -0.000000,   34.520116,    0.000000,   -0.000000,    7.074466,   -0.000000,    0.000000,   -0.000000,    7.074466,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   32.596341,   -0.000000,   32.596341,   -0.000000,    7.640277,   -0.000000,    0.000000,   -0.000000,   31.997289,   -0.000000,    0.000000,   -0.000000,   36.580224
y,    0.050000,    0.060000,   12.264839,    0.000000,   -0.000000,   16.070978,    0.000000,   20.776168,    0.000000,   -0.000000,    6.979802,   -0.000000,    0.000000,   -0.000000,    6.979802,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   30.388605,   -0.000000,   30.388605,   -0.000000,    6.732428,   -0.000000,    0.000000,   -0.000000,   30.637228,   -0.000000,    0.000000,   -0.000000,   34.956031,    0.000000,   -0.000000,    7.307626,   -0.000000,    0.000000,   -0.000000,    7.307626,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   34.509713,   -0.000000,   34.509713,   -0.000000,    8.180457,   -0.000000,    0.000000,   -0.000000,   33.544368,   -0.000000,    0.000000,   -0.000000,   38.058390
y,    0.050000,    0.070000,   12.301711,    0.000000,   -0.000000,   16.147497,   -0.000000,   20.886136,    0.000000,   -0.000000,    7.130307,   -0.000000,    0.000000,   -0.000000,    7.130307,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   30.974575,   -0.000000,   30.974575,   -0.000000,    6.786568,   -0.000000,    0.000000,   -0.000000,   31.325593,   -0.000000,    0.000000,   -0.000000,   35.483414,    0.000000,   -0.000000,    7.599258,   -0.000000,    0.000000,   -0.000000,    7.599258,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   37.029888,   -0.000000,   37.029888,   -0.000000,    8.891276,   -0.000000,    0.000000,   -0.000000,   35.522532,   -0.000000,    0.000000,   -0.000000,   39.942762
y,    0.050000,    0.080000,   12.344659,    0.000000,   -0.000000,   16.237352,    0.000000,   21.015173,    0.000000,   -0.000000,    7.309852,   -0.000000,    0.000000,   -0.000000,    7.309852,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   31.673576,   -0.000000,   31.673576,   -0.000000,    6.849940,   -0.000000,    0.000000,   -0.000000,   32.152082,   -0.000000,    0.000000,   -0.000000,   36.108985,    0.000000,   -0.000000,    7.959446,   -0.000000,    0.000000,   -0.000000,    7.959446,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   40.354659,   -0.000000,   40.354659,   -0.000000,    9.825525,   -0.000000,    0.000000,   -0.000000,   38.032539,   -0.000000,    0.000000,   -0.000000,   42.326627
y,    0.050000,    0.090000,   12.393867,    0.000000,   -0.000000,   16.341289,    0.000000,   21.164292,    0.000000,   -0.000000,    7.521323,   -0.000000,    0.000000,   -0.000000,    7.521323,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   32.496941,   -0.000000,   32.496941,   -0.000000,    6.922959,   -0.000000,    0.000000,   -0.000000,   33.133084,   -0.000000,    0.000000,   -0.000000,   36.841014,    0.000000,   -0.000000,    8.401836,   -0.000000,    0.000000,   -0.000000,    8.401836,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   44.796425,   -0.000000,   44.796425,   -0.000000,   11.062945,    0.000000,    0.000000,    0.000000,   41.217892,   -0.000000,    0.000000,   -0.000000,   45.344090
y,    0.050000,    0.100000,   12.449550,    0.000000,   -0.000000,   16.460209,   -0.000000,   21.334710,    0.000000,   -0.000000,    7.768267,   -0.000000,    0.000000,   -0.000000,    7.768267,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   33.458689,   -0.000000,   33.458689,   -0.000000,    7.006110,   -0.000000,    0.000000,   -0.000000,   34.289212,   -0.000000,    0.000000,   -0.000000,   37.689603,    0.000000,   -0.000000,    8.945078,   -0.000000,    0.000000,   -0.000000,    8.945078,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   50.873909,   -0.000000,   50.873909,   -0.000000,   12.727803,    0.000000,    0.000000,    0.000000,   45.287121,   -0.000000,    0.000000,   -0.000000,   49.192770
y,    0.050000,    0.110000,   12.511957,    0.000000,   -0.000000,   16.595200,    0.000000,   21.527874,    0.000000,   -0.000000,    8.055027,   -0.000000,    0.000000,   -0.000000,    8.055027,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   34.576131,   -0.000000,   34.576131,   -0.000000,    7.099961,   -0.000000,    0.000000,   -0.000000,   35.646391,   -0.000000,    0.000000,   -0.000000,   38.667039,    0.000000,   -0.000000,    9.615110,   -0.000000,    0.000000,   -0.000000,    9.615110,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   59.511104,   -0.000000,   59.511104,    0.000000,   15.022152,    0.000000,    0.000000,    0.000000,   50.552162,   -0.000000,    0.000000,   -0.000000,   54.174556
y,    0.050000,    0.120000,   12.581374,    0.000000,   -0.000000,   16.747565,    0.000000,   21.745508,    0.000000,   -0.000000,    8.386919,   -0.000000,    0.000000,   -0.000000,    8.386919,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   35.870664,   -0.000000,   35.870664,   -0.000000,    7.205172,   -0.000000,    0.000000,   -0.000000,   37.237356,   -0.000000,    0.000000,   -0.000000,   39.788260,    0.000000,    0.000000,   10.448867,    0.000000,    0.000000,   -0.000000,   10.448867,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   72.525361,   -0.000000,   72.525361,    0.000000,   18.293508,   -0.000000,    0.000000,   -0.000000,   57.498115,   -0.000000,    0.000000,   -0.000000,   60.774059
y,    0.050000,    0.130000,   12.658133,   -0.000000,    0.000000,   16.918878,    0.000000,   21.989659,    0.000000,    0.000000,    8.770465,    0.000000,    0.000000,    0.000000,    8.770465,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   37.368839,    0.000000,   37.368839,    0.000000,    7.322506,    0.000000,    0.000000,    0.000000,   39.103692,    0.000000,    0.000000,    0.000000,   41.071456,    0.000000,    0.000000,   11.500631,    0.000000,    0.000000,    0.000000,   11.500631,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   94.053960,    0.000000,   94.053960,    0.000000,   23.186301,    0.000000,    0.000000,    0.000000,   66.918908,    0.000000,    0.000000,    0.000000,   69.824287
y,    0.050000,    0.140000,   12.742611,   -0.000000,   -0.000000,   17.111039,   -0.000000,   22.262764,    0.000000,    0.000000,    9.213691,    0.000000,    0.000000,    0.000000,    9.213691,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   39.103800,    0.000000,   39.103800,    0.000000,    7.452842,    0.000000,    0.000000,    0.000000,   41.298690,    0.000000,    0.000000,    0.000000,   42.538858,    0.000000,    0.000000,   12.853442,    0.000000,    0.000000,    0.000000,   12.853442,    0.000000,    0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,  136.028179,    0.000000,  136.028179,   -0.000000,   31.027480,    0.000000,    0.000000,    0.000000,   80.205064,    0.000000,    0.000000,    0.000000,   82.904138
y,    0.050000,    0.150000,   12.835242,   -0.000000,    0.000000,   17.326358,    0.000000,   22.567733,    0.000000,    0.000000,    9.726530,    0.000000,   -0.000000,    0.000000,    9.726530,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   41.117252,    0.000000,   41.117252,    0.000000,    7.597194,    0.000000,    0.000000,    0.000000,   43.891386,    0.000000,    0.000000,    0.000000,   44.217784,    0.000000,    0.000000,   14.640948,    0.000000,   -0.000000,    0.000000,   14.640948,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,  253.125628,    0.000000,  253.125628,   -0.000000,   45.010733,    0.000000,   -0.000000,    0.000000,  100.026273,   -0.000000,   -0.000000,   -0.000000,  103.488141
y,    0.050000,    0.160000,   12.936520,   -0.000000,    0.000000,   17.567664,   -0.000000,   22.908056,    0.000000,    0.000000,   10.321355,    0.000000,    0.000000,    0.000000,   10.321355,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   43.462193,    0.000000,   43.462193,    0.000000,    7.756731,    0.000000,    0.000000,    0.000000,   46.972371,    0.000000,    0.000000,    0.000000,   46.142036,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.170000,   13.047012,    0.000000,   -0.000000,   17.838453,   -0.000000,   23.287947,    0.000000,   -0.000000,   11.013703,   -0.000000,    0.000000,    0.000000,   11.013703,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   46.206775,    0.000000,   46.206775,   -0.000000,    7.932801,   -0.000000,    0.000000,   -0.000000,   50.662338,   -0.000000,    0.000000,   -0.000000,   48.353798,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.180000,   13.167370,    0.000000,   -0.000000,   18.143104,    0.000000,   23.712531,    0.000000,    0.000000,   11.823265,    0.000000,    0.000000,    0.000000,   11.823265,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   49.439858,    0.000000,   49.439858,   -0.000000,    8.126965,   -0.000000,    0.000000,   -0.000000,   55.124924,    0.000000,    0.000000,    0.000000,   50.906250,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.190000,   13.298342,    0.000000,   -0.000000,   18.487165,   -0.000000,   24.188096,    0.000000,    0.000000,   12.775259,    0.000000,   -0.000000,    0.000000,   12.775259,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   53.279207,    0.000000,   53.279207,   -0.000000,    8.341032,   -0.000000,    0.000000,   -0.000000,   60.586529,   -0.000000,    0.000000,   -0.000000,   53.867225,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.200000,   13.440792,    0.000000,   -0.000000,   18.877795,   -0.000000,   24.722448,    0.000000,    0.000000,   13.902378,    0.000000,   -0.000000,    0.000000,   13.902378,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   57.883878,    0.000000,   57.883878,   -0.000000,    8.577107,   -0.000000,    0.000000,   -0.000000,   67.367783,   -0.000000,    0.000000,   -0.000000,   57.324424,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.000000,   12.228825,    0.000000,    0.000000,   16.172089,   -0.000000,   20.609495,   -0.000000,    0.000000,    6.944709,    0.000000,    0.000000,    0.000000,    6.944709,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.086847,    0.000000,   32.086847,   -0.000000,    6.944709,    0.000000,    0.000000,    0.000000,   32.086847,   -0.000000,    0.000000,   -0.000000,   34.906160,   -0.000000,    0.000000,    6.944709,    0.000000,    0.000000,    0.000000,    6.944709,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.086847,    0.000000,   32.086847,   -0.000000,    6.944709,    0.000000,    0.000000,    0.000000,   32.086847,   -0.000000,    0.000000,   -0.000000,   34.906160
z,    0.000000,    0.040000,   12.274105,    0.000000,    0.000000,   16.260480,   -0.000000,   20.742546,   -0.000000,    0.000000,    7.132273,    0.000000,    0.000000,    0.000000,    7.132273,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.888055,    0.000000,   32.888055,   -0.000000,    7.018873,    0.000000,    0.000000,    0.000000,   32.980944,   -0.000000,    0.000000,   -0.000000,   35.560723,   -0.000000,    0.000000,    7.288798,    0.000000,    0.000000,    0.000000,    7.288798,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   34.798385,    0.000000,   34.798385,   -0.000000,    7.654434,    0.000000,    0.000000,    0.000000,   34.484373,   -0.000000,    0.000000,   -0.000000,   36.934593
z,    0.000000,    0.050000,   12.299793,    0.000000,    0.000000,   16.310898,   -0.000000,   20.818511,   -0.000000,    0.000000,    7.241028,    0.000000,    0.000000,    0.000000,    7.241028,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   33.353124,    0.000000,   33.353124,   -0.000000,    7.061214,    0.000000,    0.000000,    0.000000,   33.502035,   -0.000000,    0.000000,   -0.000000,   35.938170,   -0.000000,    0.000000,    7.494668,    0.000000,    0.000000,    0.000000,    7.494668,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   36.497395,    0.000000,   36.497395,   -0.000000,    8.099424,    0.000000,    0.000000,    0.000000,   35.957600,   -0.000000,    0.000000,   -0.000000,   38.166147
z,    0.000000,    0.060000,   12.331405,    0.000000,    0.000000,   16.373221,   -0.000000,   20.912482,   -0.000000,    0.000000,    7.377251,    0.000000,    0.000000,    0.000000,    7.377251,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   33.936222,    0.000000,   33.936222,   -0.000000,    7.113589,    0.000000,    0.000000,    0.000000,   34.157552,   -0.000000,    0.000000,   -0.000000,   36.408859,   -0.000000,    0.000000,    7.759450,    0.000000,    0.000000,    0.000000,    7.759450,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   38.772323,    0.000000,   38.772323,   -0.000000,    8.694749,    0.000000,    0.000000,    0.000000,   37.896034,   -0.000000,    0.000000,   -0.000000,   39.770209
z,    0.000000,    0.070000,   12.369075,    0.000000,    0.000000,   16.447895,    0.000000,   21.025175,   -0.000000,    0.000000,    7.543092,    0.000000,    0.000000,    0.000000,    7.543092,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   34.647004,    0.000000,   34.647004,    0.000000,    7.176391,    0.000000,    0.000000,    0.000000,   34.959873,    0.000000,    0.000000,    0.000000,   36.978835,   -0.000000,    0.000000,    8.092683,    0.000000,    0.000000,    0.000000,    8.092683,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   41.788165,    0.000000,   41.788165,    0.000000,    9.481729,    0.000000,    0.000000,    0.000000,   40.407024,    0.000000,    0.000000,    0.000000,   41.821682
z,    0.000000,    0.080000,   12.412967,    0.000000,    0.000000,   16.535470,   -0.000000,   21.157471,   -0.000000,    0.000000,    7.741257,    0.000000,    0.000000,    0.000000,    7.741257,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   35.497721,    0.000000,   35.497721,   -0.000000,    7.250100,    0.000000,    0.000000,    0.000000,   35.924841,   -0.000000,    0.000000,   -0.000000,   37.655663,   -0.000000,    0.000000,    8.507497,    0.000000,    0.000000,    0.000000,    8.507497,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   45.800581,    0.000000,   45.800581,   -0.000000,   10.522159,    0.000000,    0.000000,    0.000000,   43.647543,   -0.000000,    0.000000,   -0.000000,   44.427580
z,    0.000000,    0.090000,   12.463271,    0.000000,    0.000000,   16.636616,   -0.000000,   21.310439,   -0.000000,    0.000000,    7.975111,    0.000000,    0.000000,    0.000000,    7.975111,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   36.503749,    0.000000,   36.503749,   -0.000000,    7.335299,    0.000000,    0.000000,    0.000000,   37.072537,   -0.000000,    0.000000,   -0.000000,   38.448676,   -0.000000,    0.000000,    9.022090,    0.000000,    0.000000,    0.000000,    9.022090,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   51.221027,    0.000000,   51.221027,   -0.000000,   11.910608,    0.000000,    0.000000,    0.000000,   47.852091,   -0.000000,    0.000000,   -0.000000,   47.743246
z,    0.000000,    0.100000,   12.520217,    0.000000,    0.000000,   16.752142,    0.000000,   21.485366,   -0.000000,    0.000000,    8.248805,    0.000000,    0.000000,    0.000000,    8.248805,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   37.684290,    0.000000,   37.684290,    0.000000,    7.432681,    0.000000,    0.000000,    0.000000,   38.428317,    0.000000,    0.000000,    0.000000,   39.369299,   -0.000000,    0.000000,    9.662098,    0.000000,    0.000000,    0.000000,    9.662098,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   58.750114,    0.000000,   58.750114,    0.000000,   13.796931,   -0.000000,    0.000000,   -0.000000,   53.383292,    0.000000,    0.000000,    0.000000,   52.000490
z,    0.000000,    0.110000,   12.584067,    0.000000,    0.000000,   16.883018,   -0.000000,   21.683788,   -0.000000,    0.000000,    8.567452,    0.000000,    0.000000,    0.000000,    8.567452,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   39.063303,    0.000000,   39.063303,   -0.000000,    7.543067,    0.000000,    0.000000,    0.000000,   40.024233,   -0.000000,    0.000000,   -0.000000,   40.431470,   -0.000000,   -0.000000,   10.464562,   -0.000000,    0.000000,    0.000000,   10.464562,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   69.680526,    0.000000,   69.680526,   -0.000000,   16.430127,    0.000000,    0.000000,    0.000000,   60.830066,   -0.000000,    0.000000,   -0.000000,   57.559360
z,    0.000000,    0.120000,   12.655125,    0.000000,    0.000000,   17.030407,   -0.000000,   21.907536,   -0.000000,    0.000000,    8.937344,    0.000000,    0.000000,    0.000000,    8.937344,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   40.670776,    0.000000,   40.670776,   -0.000000,    7.667424,    0.000000,    0.000000,    0.000000,   41.900964,   -0.000000,    0.000000,   -0.000000,   41.652182,   -0.000000,    0.000000,   11.484912,    0.000000,    0.000000,    0.000000,   11.484912,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   86.692005,    0.000000,   86.692005,   -0.000000,   20.251129,    0.000000,    0.000000,    0.000000,   71.216269,   -0.000000,    0.000000,   -0.000000,   65.011318
z,    0.000000,    0.130000,   12.733744,   -0.000000,   -0.000000,   17.195703,   -0.000000,   22.158794,   -0.000000,    0.000000,    9.366253,    0.000000,   -0.000000,   -0.000000,    9.366253,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   42.544441,   -0.000000,   42.544441,    0.000000,    7.806896,   -0.000000,    0.000000,   -0.000000,   44.110514,    0.000000,    0.000000,    0.000000,   43.052195,   -0.000000,    0.000000,   12.810072,    0.000000,   -0.000000,   -0.000000,   12.810072,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,  116.440784,   -0.000000,  116.440784,    0.000000,   26.111777,    0.000000,   -0.000000,    0.000000,   86.502363,   -0.000000,   -0.000000,   -0.000000,   75.408503
z,    0.000000,    0.140000,   12.820324,   -0.000000,   -0.000000,   17.380587,   -0.000000,   22.440171,   -0.000000,    0.000000,    9.863815,    0.000000,   -0.000000,   -0.000000,    9.863815,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   44.732156,   -0.000000,   44.732156,    0.000000,    7.962826,   -0.000000,   -0.000000,   -0.000000,   46.719988,    0.000000,   -0.000000,    0.000000,   44.656971,   -0.000000,    0.000000,   14.585208,    0.000000,   -0.000000,   -0.000000,   14.585208,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  181.745441,   -0.000000,  181.745441,    0.000000,   35.877659,   -0.000000,   -0.000000,   -0.000000,  111.023936,   -0.000000,   -0.000000,   -0.000000,   90.860673
z,    0.000000,    0.150000,   12.915330,    0.000000,    0.000000,   17.587093,   -0.000000,   22.754790,   -0.000000,    0.000000,   10.442056,    0.000000,    0.000000,    0.000000,   10.442056,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   47.295227,    0.000000,   47.295227,   -0.000000,    8.136803,    0.000000,    0.000000,    0.000000,   49.817001,   -0.000000,    0.000000,   -0.000000,   46.497918,   -0.000000,    0.000000,   17.074609,    0.000000,    0.000000,    0.000000,   17.074609,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,  459.924603,    0.000000,  459.924603,    0.000000,   54.529895,    0.000000,    0.000000,    0.000000,  156.908325,   -0.000000,    0.000000,   -0.000000,  116.532881
z,    0.000000,    0.160000,   13.019290,   -0.000000,   -0.000000,   17.817705,   -0.000000,   23.106419,   -0.000000,    0.000000,   11.116101,    0.000000,   -0.000000,   -0.000000,   11.116101,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   50.313163,   -0.000000,   50.313163,    0.000000,    8.330710,   -0.000000,    0.000000,   -0.000000,   53.517551,    0.000000,    0.000000,    0.000000,   48.614051,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.170000,   13.132816,   -0.000000,    0.000000,   18.075486,   -0.000000,   23.499627,   -0.000000,   -0.000000,   11.905146,   -0.000000,    0.000000,    0.000000,   11.905146,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   53.890581,    0.000000,   53.890581,   -0.000000,    8.546793,    0.000000,    0.000000,    0.000000,   57.977748,   -0.000000,    0.000000,   -0.000000,   51.054269,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.180000,   13.256610,    0.000000,    0.000000,   18.364260,   -0.000000,   23.940007,   -0.000000,    0.000000,   12.833813,    0.000000,    0.000000,    0.000000,   12.833813,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   58.167512,    0.000000,   58.167512,   -0.000000,    8.787740,    0.000000,    0.000000,    0.000000,   63.411707,   -0.000000,    0.000000,   -0.000000,   53.880478,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.190000,   13.391485,    0.000000,    0.000000,   18.688874,   -0.000000,   24.434467,   -0.000000,    0.000000,   13.934077,    0.000000,    0.000000,    0.000000,   13.934077,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   63.335148,    0.000000,   63.335148,   -0.000000,    9.056803,    0.000000,    0.000000,    0.000000,   70.119627,   -0.000000,    0.000000,   -0.000000,   57.171992,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.200000,   13.538384,    0.000000,    0.000000,   19.055583,   -0.000000,   24.991649,   -0.000000,    0.000000,   15.248037,    0.000000,    0.000000,   -0.000000,   15.248037,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   69.660714,   -0.000000,   69.660714,   -0.000000,    9.357949,    0.000000,    0.000000,    0.000000,   78.533285,   -0.000000,    0.000000,   -0.000000,   61.031806,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.000000,   12.226404,    0.000000,    0.000000,   16.165702,    0.000000,   20.598721,   -0.000000,    0.000000,    6.916397,    0.000000,    0.000000,    0.000000,    6.916397,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   31.945362,    0.000000,   31.945362,    0.000000,    6.916397,    0.000000,    0.000000,    0.000000,   31.945362,    0.000000,    0.000000,    0.000000,   34.785121,   -0.000000,    0.000000,    6.916397,    0.000000,    0.000000,    0.000000,    6.916397,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   31.945362,    0.000000,   31.945362,    0.000000,    6.916397,    0.000000,    0.000000,    0.000000,   31.945362,    0.000000,    0.000000,    0.000000,   34.785121
z,    0.010000,    0.040000,   12.271650,    0.000000,    0.000000,   16.253902,    0.000000,   20.732133,   -0.000000,    0.000000,    7.103162,    0.000000,    0.000000,    0.000000,    7.103162,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.741098,    0.000000,   32.741098,    0.000000,    6.989910,    0.000000,    0.000000,    0.000000,   32.831558,    0.000000,    0.000000,    0.000000,   35.437366,   -0.000000,    0.000000,    7.258300,    0.000000,    0.000000,    0.000000,    7.258300,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   34.633998,    0.000000,   34.633998,    0.000000,    7.623491,    0.000000,    0.000000,    0.000000,   34.328297,    0.000000,    0.000000,    0.000000,   36.806433
z,    0.010000,    0.050000,   12.297318,    0.000000,    0.000000,   16.304208,    0.000000,   20.808309,   -0.000000,    0.000000,    7.211454,    0.000000,    0.000000,    0.000000,    7.211454,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   33.202949,    0.000000,   33.202949,    0.000000,    7.031875,    0.000000,    0.000000,    0.000000,   33.347942,    0.000000,    0.000000,    0.000000,   35.813485,   -0.000000,    0.000000,    7.462825,    0.000000,    0.000000,    0.000000,    7.462825,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   36.317730,    0.000000,   36.317730,    0.000000,    8.066877,    0.000000,    0.000000,    0.000000,   35.792437,    0.000000,    0.000000,    0.000000,   38.033761
z,    0.010000,    0.060000,   12.328906,    0.000000,    0.000000,   16.366390,    0.000000,   20.902551,   -0.000000,    0.000000,    7.347097,    0.000000,    0.000000,    0.000000,    7.347097,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   33.781974,    0.000000,   33.781974,    0.000000,    7.083781,    0.000000,    0.000000,    0.000000,   33.997430,    0.000000,    0.000000,    0.000000,   36.282526,   -0.000000,    0.000000,    7.725834,    0.000000,    0.000000,    0.000000,    7.725834,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   38.571073,    0.000000,   38.571073,    0.000000,    8.660114,    0.000000,    0.000000,    0.000000,   37.718788,   -0.000000,    0.000000,   -0.000000,   39.632446
z,    0.010000,    0.070000,   12.366546,    0.000000,    0.000000,   16.440891,   -0.000000,   21.015579,   -0.000000,   -0.000000,    7.512233,   -0.000000,    0.000000,    0.000000,    7.512233,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   34.487727,    0.000000,   34.487727,   -0.000000,    7.146013,    0.000000,    0.000000,    0.000000,   34.792209,   -0.000000,    0.000000,   -0.000000,   36.850520,   -0.000000,    0.000000,    8.056769,    0.000000,    0.000000,    0.000000,    8.056769,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   41.556294,    0.000000,   41.556294,   -0.000000,    9.444439,    0.000000,    0.000000,    0.000000,   40.213946,   -0.000000,    0.000000,   -0.000000,   41.677277
z,    0.010000,    0.080000,   12.410403,    0.000000,    0.000000,   16.528257,   -0.000000,   21.148281,   -0.000000,    0.000000,    7.709557,    0.000000,    0.000000,    0.000000,    7.709557,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   35.332336,    0.000000,   35.332336,    0.000000,    7.219046,    0.000000,    0.000000,    0.000000,   35.747872,    0.000000,    0.000000,    0.000000,   37.525013,   -0.000000,    0.000000,    8.468618,    0.000000,    0.000000,    0.000000,    8.468618,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   45.524398,    0.000000,   45.524398,    0.000000,   10.481550,    0.000000,    0.000000,    0.000000,   43.433787,    0.000000,    0.000000,    0.000000,   44.275171
z,    0.010000,    0.090000,   12.460667,    0.000000,    0.000000,   16.629155,   -0.000000,   21.301740,   -0.000000,    0.000000,    7.942420,    0.000000,    0.000000,    0.000000,    7.942420,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   36.331016,    0.000000,   36.331016,   -0.000000,    7.303451,    0.000000,    0.000000,    0.000000,   36.884165,   -0.000000,    0.000000,   -0.000000,   38.315319,   -0.000000,    0.000000,    8.979364,    0.000000,    0.000000,    0.000000,    8.979364,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   50.878437,    0.000000,   50.878437,   -0.000000,   11.865928,    0.000000,    0.000000,    0.000000,   47.611214,   -0.000000,    0.000000,   -0.000000,   47.581470
z,    0.010000,    0.100000,   12.517566,    0.000000,    0.000000,   16.744386,    0.000000,   21.477254,   -0.000000,    0.000000,    8.214956,    0.000000,    0.000000,    0.000000,    8.214956,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   37.502761,    0.000000,   37.502761,   -0.000000,    7.399910,    0.000000,    0.000000,    0.000000,   38.226010,   -0.000000,    0.000000,   -0.000000,   39.232838,   -0.000000,    0.000000,    9.614323,    0.000000,    0.000000,    0.000000,    9.614323,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   58.302679,    0.000000,   58.302679,    0.000000,   13.747410,   -0.000000,    0.000000,   -0.000000,   53.106473,   -0.000000,    0.000000,   -0.000000,   51.828267
z,    0.010000,    0.110000,   12.581363,    0.000000,    0.000000,   16.874914,   -0.000000,   21.676377,   -0.000000,    0.000000,    8.532258,    0.000000,    0.000000,    0.000000,    8.532258,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   38.871266,    0.000000,   38.871266,   -0.000000,    7.509228,    0.000000,    0.000000,    0.000000,   39.804876,   -0.000000,    0.000000,   -0.000000,   40.291482,   -0.000000,    0.000000,   10.410031,    0.000000,    0.000000,   -0.000000,   10.410031,   -0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   69.054525,    0.000000,   69.054525,   -0.000000,   16.375265,   -0.000000,    0.000000,   -0.000000,   60.504893,   -0.000000,    0.000000,   -0.000000,   57.376708
z,    0.010000,    0.120000,   12.652361,    0.000000,    0.000000,   17.021891,   -0.000000,   21.900962,   -0.000000,    0.000000,    8.900594,    0.000000,    0.000000,    0.000000,    8.900594,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   40.466172,    0.000000,   40.466172,   -0.000000,    7.632358,    0.000000,    0.000000,    0.000000,   41.660671,   -0.000000,    0.000000,   -0.000000,   41.508214,   -0.000000,    0.000000,   11.421081,    0.000000,    0.000000,    0.000000,   11.421081,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   85.725481,    0.000000,   85.725481,   -0.000000,   20.191668,   -0.000000,    0.000000,   -0.000000,   70.824862,   -0.000000,    0.000000,   -0.000000,   64.821645
z,    0.010000,    0.130000,   12.730911,   -0.000000,   -0.000000,   17.186700,   -0.000000,   22.153219,   -0.000000,    0.000000,    9.327705,    0.000000,   -0.000000,   -0.000000,    9.327705,   -0.000000,    0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   42.324764,   -0.000000,   42.324764,   -0.000000,    7.770419,   -0.000000,    0.000000,   -0.000000,   43.844355,   -0.000000,    0.000000,   -0.000000,   42.903766,   -0.000000,    0.000000,   12.732920,    0.000000,   -0.000000,   -0.000000,   12.732920,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  114.695093,   -0.000000,  114.695093,   -0.000000,   26.053130,    0.000000,   -0.000000,    0.000000,   86.018819,   -0.000000,   -0.000000,   -0.000000,   75.225608
z,    0.010000,    0.140000,   12.817415,   -0.000000,   -0.000000,   17.371006,   -0.000000,   22.435789,   -0.000000,    0.000000,    9.823190,    0.000000,   -0.000000,   -0.000000,    9.823190,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   44.494299,   -0.000000,   44.494299,    0.000000,    7.924729,   -0.000000,    0.000000,   -0.000000,   46.421602,    0.000000,    0.000000,    0.000000,   44.503570,   -0.000000,    0.000000,   14.487882,    0.000000,   -0.000000,   -0.000000,   14.487882,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  177.479955,   -0.000000,  177.479955,   -0.000000,   35.843659,   -0.000000,   -0.000000,   -0.000000,  110.413621,   -0.000000,   -0.000000,   -0.000000,   90.733108
z,    0.010000,    0.150000,   12.912333,    0.000000,    0.000000,   17.576820,    0.000000,   22.751842,   -0.000000,    0.000000,   10.399030,    0.000000,    0.000000,    0.000000,   10.399030,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   47.035261,    0.000000,   47.035261,    0.000000,    8.096843,    0.000000,    0.000000,    0.000000,   49.478004,    0.000000,    0.000000,    0.000000,   46.338989,   -0.000000,   -0.000000,   16.944172,   -0.000000,    0.000000,    0.000000,   16.944172,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,  433.170941,    0.000000,  433.170941,    0.000000,   54.633629,    0.000000,    0.000000,    0.000000,  156.155783,    0.000000,    0.000000,    0.000000,  116.651076
z,    0.010000,    0.160000,   13.016195,   -0.000000,   -0.000000,   17.806605,   -0.000000,   23.105196,   -0.000000,    0.000000,   11.070300,    0.000000,   -0.000000,   -0.000000,   11.070300,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   50.026144,   -0.000000,   50.026144,   -0.000000,    8.288612,   -0.000000,    0.000000,   -0.000000,   53.126821,   -0.000000,    0.000000,   -0.000000,   48.449077,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.170000,   13.129611,    0.000000,    0.000000,   18.063380,   -0.000000,   23.500496,   -0.000000,   -0.000000,   11.856122,   -0.000000,    0.000000,    0.000000,   11.856122,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   53.569975,    0.000000,   53.569975,   -0.000000,    8.502223,    0.000000,    0.000000,    0.000000,   57.519987,   -0.000000,    0.000000,   -0.000000,   50.882684,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.180000,   13.253279,    0.000000,    0.000000,   18.350921,   -0.000000,   23.943427,   -0.000000,    0.000000,   12.781040,    0.000000,    0.000000,    0.000000,   12.781040,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   57.804654,    0.000000,   57.804654,   -0.000000,    8.740307,    0.000000,    0.000000,    0.000000,   62.865580,   -0.000000,    0.000000,   -0.000000,   53.701773,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.190000,   13.388012,    0.000000,    0.000000,   18.674001,   -0.000000,   24.441025,   -0.000000,    0.000000,   13.876925,    0.000000,    0.000000,   -0.000000,   13.876925,   -0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   62.918243,    0.000000,   62.918243,    0.000000,    9.006036,    0.000000,    0.000000,    0.000000,   69.454557,    0.000000,    0.000000,    0.000000,   56.985765,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.200000,   13.534749,    0.000000,    0.000000,   19.038772,   -0.000000,   25.002102,   -0.000000,    0.000000,   15.185752,    0.000000,    0.000000,   -0.000000,   15.185752,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   69.173259,   -0.000000,   69.173259,    0.000000,    9.303275,    0.000000,    0.000000,    0.000000,   77.704173,    0.000000,    0.000000,    0.000000,   60.837878,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.000000,   12.219207,    0.000000,    0.000000,   16.146817,   -0.000000,   20.566895,   -0.000000,    0.000000,    6.833737,    0.000000,    0.000000,    0.000000,    6.833737,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   31.533440,    0.000000,   31.533440,   -0.000000,    6.833737,    0.000000,    0.000000,    0.000000,   31.533440,   -0.000000,    0.000000,   -0.000000,   34.439810,   -0.000000,    0.000000,    6.833737,    0.000000,    0.000000,    0.000000,    6.833737,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   31.533440,    0.000000,   31.533440,   -0.000000,    6.833737,    0.000000,    0.000000,    0.000000,   31.533440,   -0.000000,    0.000000,   -0.000000,   34.439810
z,    0.020000,    0.040000,   12.264351,    0.000000,    0.000000,   16.234457,   -0.000000,   20.701397,   -0.000000,    0.000000,    7.018203,    0.000000,    0.000000,    0.000000,    7.018203,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.313509,    0.000000,   32.313509,   -0.000000,    6.905367,    0.000000,    0.000000,    0.000000,   32.396986,   -0.000000,    0.000000,   -0.000000,   35.085852,   -0.000000,    0.000000,    7.169334,    0.000000,    0.000000,    0.000000,    7.169334,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   34.156521,    0.000000,   34.156521,   -0.000000,    7.533280,    0.000000,    0.000000,    0.000000,   33.874692,   -0.000000,    0.000000,   -0.000000,   36.442154
z,    0.020000,    0.050000,   12.289961,    0.000000,   -0.000000,   16.284437,    0.000000,   20.778217,   -0.000000,    0.000000,    7.125163,    0.000000,    0.000000,    0.000000,    7.125163,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.766159,    0.000000,   32.766159,   -0.000000,    6.946246,    0.000000,    0.000000,    0.000000,   32.899888,   -0.000000,    0.000000,   -0.000000,   35.458429,   -0.000000,    0.000000,    7.369982,    0.000000,    0.000000,    0.000000,    7.369982,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   35.796641,    0.000000,   35.796641,   -0.000000,    7.972079,    0.000000,    0.000000,    0.000000,   35.312941,   -0.000000,    0.000000,   -0.000000,   37.658353
z,    0.020000,    0.060000,   12.321476,    0.000000,    0.000000,   16.346207,    0.000000,   20.873275,   -0.000000,    0.000000,    7.259141,    0.000000,    0.000000,    0.000000,    7.259141,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   33.333536,    0.000000,   33.333536,    0.000000,    6.996796,    0.000000,    0.000000,    0.000000,   33.532123,    0.000000,    0.000000,    0.000000,   35.923087,   -0.000000,    0.000000,    7.627891,    0.000000,    0.000000,    0.000000,    7.627891,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   37.988519,    0.000000,   37.988519,    0.000000,    8.559363,    0.000000,    0.000000,    0.000000,   37.204958,    0.000000,    0.000000,    0.000000,   39.243030
z,    0.020000,    0.070000,   12.359030,    0.000000,    0.000000,   16.420203,   -0.000000,   20.987313,   -0.000000,   -0.000000,    7.422253,   -0.000000,    0.000000,    0.000000,    7.422253,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   34.024925,    0.000000,   34.024925,   -0.000000,    7.057385,    0.000000,    0.000000,    0.000000,   34.305342,   -0.000000,    0.000000,   -0.000000,   36.485827,   -0.000000,    0.000000,    7.952219,    0.000000,    0.000000,    0.000000,    7.952219,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   40.886830,    0.000000,   40.886830,   -0.000000,    9.336152,    0.000000,    0.000000,    0.000000,   39.655280,   -0.000000,    0.000000,   -0.000000,   41.270834
z,    0.020000,    0.080000,   12.402783,    0.000000,    0.000000,   16.506961,   -0.000000,   21.121247,   -0.000000,    0.000000,    7.617163,    0.000000,    0.000000,    0.000000,    7.617163,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   34.852104,    0.000000,   34.852104,   -0.000000,    7.128464,    0.000000,    0.000000,    0.000000,   35.234429,   -0.000000,    0.000000,   -0.000000,   37.154160,   -0.000000,    0.000000,    8.355549,    0.000000,    0.000000,    0.000000,    8.355549,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   44.729694,    0.000000,   44.729694,   -0.000000,   10.363908,    0.000000,    0.000000,    0.000000,   42.816840,   -0.000000,    0.000000,   -0.000000,   43.848713
z,    0.020000,    0.090000,   12.452928,    0.000000,    0.000000,   16.607133,   -0.000000,   21.276189,   -0.000000,    0.000000,    7.847184,    0.000000,    0.000000,    0.000000,    7.847184,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   35.829837,    0.000000,   35.829837,   -0.000000,    7.210578,    0.000000,    0.000000,    0.000000,   36.338205,   -0.000000,    0.000000,   -0.000000,   37.937358,   -0.000000,    0.000000,    8.855266,    0.000000,    0.000000,    0.000000,    8.855266,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   49.897109,    0.000000,   49.897109,   -0.000000,   11.736934,    0.000000,    0.000000,    0.000000,   46.918314,   -0.000000,    0.000000,   -0.000000,   47.132526
z,    0.020000,    0.100000,   12.509690,    0.000000,    0.000000,   16.721506,    0.000000,   21.453481,   -0.000000,    0.000000,    8.116405,    0.000000,    0.000000,    0.000000,    8.116405,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   36.976544,    0.000000,   36.976544,   -0.000000,    7.304374,    0.000000,    0.000000,    0.000000,   37.640369,   -0.000000,    0.000000,   -0.000000,   38.846780,   -0.000000,    0.000000,    9.475779,    0.000000,    0.000000,    0.000000,    9.475779,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   57.028928,    0.000000,   57.028928,   -0.000000,   13.605180,   -0.000000,    0.000000,   -0.000000,   52.313847,   -0.000000,    0.000000,   -0.000000,   51.356131
z,    0.020000,    0.110000,   12.573329,    0.000000,    0.000000,   16.851020,   -0.000000,   21.654726,   -0.000000,    0.000000,    8.429862,    0.000000,    0.000000,    0.000000,    8.429862,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   38.315178,    0.000000,   38.315178,   -0.000000,    7.410618,    0.000000,    0.000000,    0.000000,   39.170782,   -0.000000,    0.000000,   -0.000000,   39.896293,   -0.000000,    0.000000,   10.252203,    0.000000,    0.000000,    0.000000,   10.252203,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   67.287945,    0.000000,   67.287945,   -0.000000,   16.219050,    0.000000,    0.000000,    0.000000,   59.579983,   -0.000000,    0.000000,   -0.000000,   56.885652
z,    0.020000,    0.120000,   12.644149,    0.000000,    0.000000,   16.996801,   -0.000000,   21.881843,   -0.000000,    0.000000,    8.793754,    0.000000,    0.000000,    0.000000,    8.793754,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   39.874427,    0.000000,   39.874427,   -0.000000,    7.530209,    0.000000,    0.000000,    0.000000,   40.967208,   -0.000000,    0.000000,   -0.000000,   41.102823,   -0.000000,    0.000000,   11.236787,    0.000000,    0.000000,    0.000000,   11.236787,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   83.033315,    0.000000,   83.033315,   -0.000000,   20.025178,    0.000000,    0.000000,    0.000000,   69.722977,   -0.000000,    0.000000,   -0.000000,   64.329591
z,    0.020000,    0.130000,   12.722498,   -0.000000,   -0.000000,   17.160198,   -0.000000,   22.137122,   -0.000000,    0.000000,    9.215741,    0.000000,   -0.000000,   -0.000000,    9.215741,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   41.690327,   -0.000000,   41.690327,    0.000000,    7.664208,   -0.000000,    0.000000,   -0.000000,   43.077720,    0.000000,    0.000000,    0.000000,   42.487070,   -0.000000,    0.000000,   12.510871,    0.000000,   -0.000000,   -0.000000,   12.510871,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,  109.935062,   -0.000000,  109.935062,   -0.000000,   25.896052,    0.000000,   -0.000000,    0.000000,   84.681805,   -0.000000,   -0.000000,   -0.000000,   74.789829
z,    0.020000,    0.140000,   12.808774,   -0.000000,   -0.000000,   17.342831,   -0.000000,   22.423307,   -0.000000,    0.000000,    9.705322,    0.000000,   -0.000000,   -0.000000,    9.705322,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   43.808495,   -0.000000,   43.808495,    0.000000,    7.813859,   -0.000000,   -0.000000,   -0.000000,   45.564056,    0.000000,   -0.000000,    0.000000,   44.074460,   -0.000000,    0.000000,   14.208963,    0.000000,   -0.000000,   -0.000000,   14.208963,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,  166.318996,   -0.000000,  166.318996,   -0.000000,   35.777774,    0.000000,   -0.000000,    0.000000,  108.789941,   -0.000000,   -0.000000,   -0.000000,   90.539031
z,    0.020000,    0.150000,   12.903436,   -0.000000,   -0.000000,   17.546653,    0.000000,   22.743696,    0.000000,    0.000000,   10.274358,    0.000000,   -0.000000,   -0.000000,   10.274358,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   46.287245,   -0.000000,   46.287245,    0.000000,    7.980627,   -0.000000,    0.000000,   -0.000000,   48.506383,    0.000000,    0.000000,    0.000000,   45.896401,   -0.000000,    0.000000,   16.572624,    0.000000,   -0.000000,   -0.000000,   16.572624,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  372.111121,   -0.000000,  372.111121,   -0.000000,   55.044987,   -0.000000,   -0.000000,   -0.000000,  154.399245,   -0.000000,   -0.000000,   -0.000000,  117.409913
z,    0.020000,    0.160000,   13.007009,   -0.000000,   -0.000000,   17.774045,   -0.000000,   23.102281,   -0.000000,    0.000000,   10.937774,    0.000000,   -0.000000,   -0.000000,   10.937774,   -0.000000,    0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   49.202014,   -0.000000,   49.202014,   -0.000000,    8.166244,   -0.000000,    0.000000,   -0.000000,   52.010183,   -0.000000,    0.000000,   -0.000000,   47.991989,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.170000,   13.120098,    0.000000,    0.000000,   18.027927,   -0.000000,   23.503922,   -0.000000,   -0.000000,   11.714520,   -0.000000,    0.000000,    0.000000,   11.714520,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   52.651786,    0.000000,   52.651786,   -0.000000,    8.372765,    0.000000,    0.000000,    0.000000,   56.216398,   -0.000000,    0.000000,   -0.000000,   50.410326,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.180000,   13.243397,    0.000000,    0.000000,   18.311929,    0.000000,   23.954593,   -0.000000,    0.000000,   12.628923,    0.000000,    0.000000,    0.000000,   12.628923,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   56.768613,    0.000000,   56.768613,   -0.000000,    8.602644,    0.000000,    0.000000,    0.000000,   61.316769,   -0.000000,    0.000000,   -0.000000,   53.213745,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.190000,   13.377712,    0.000000,    0.000000,   18.630625,   -0.000000,   24.461717,   -0.000000,   -0.000000,   13.712596,   -0.000000,    0.000000,    0.000000,   13.712596,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   61.732122,    0.000000,   61.732122,   -0.000000,    8.858832,    0.000000,    0.000000,    0.000000,   67.577587,   -0.000000,    0.000000,   -0.000000,   56.482355,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.200000,   13.523974,    0.000000,    0.000000,   18.989878,    0.000000,   25.034631,   -0.000000,    0.000000,   15.007206,    0.000000,    0.000000,   -0.000000,   15.007206,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,   67.792258,   -0.000000,   67.792258,    0.000000,    9.144909,    0.000000,    0.000000,    0.000000,   75.377671,    0.000000,    0.000000,    0.000000,   60.320578,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.000000,   12.207423,    0.000000,    0.000000,   16.116212,   -0.000000,   20.515420,   -0.000000,   -0.000000,    6.702999,   -0.000000,    0.000000,    0.000000,    6.702999,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   30.885145,    0.000000,   30.885145,   -0.000000,    6.702999,    0.000000,    0.000000,    0.000000,   30.885145,   -0.000000,    0.000000,   -0.000000,   33.917842,   -0.000000,   -0.000000,    6.702999,   -0.000000,    0.000000,    0.000000,    6.702999,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   30.885145,    0.000000,   30.885145,   -0.000000,    6.702999,    0.000000,    0.000000,    0.000000,   30.885145,   -0.000000,    0.000000,   -0.000000,   33.917842
z,    0.030000,    0.040000,   12.252402,    0.000000,    0.000000,   16.202965,   -0.000000,   20.651763,   -0.000000,   -0.000000,    6.883929,   -0.000000,    0.000000,    0.000000,    6.883929,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   31.641329,    0.000000,   31.641329,   -0.000000,    6.771711,    0.000000,    0.000000,    0.000000,   31.714058,   -0.000000,    0.000000,   -0.000000,   34.555731,   -0.000000,   -0.000000,    7.028855,   -0.000000,    0.000000,    0.000000,    7.028855,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   33.408270,    0.000000,   33.408270,   -0.000000,    7.390988,    0.000000,    0.000000,    0.000000,   33.163107,   -0.000000,    0.000000,   -0.000000,   35.895512
z,    0.030000,    0.050000,   12.277917,    0.000000,    0.000000,   16.252427,   -0.000000,   20.729670,   -0.000000,    0.000000,    6.988845,    0.000000,    0.000000,    0.000000,    6.988845,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.079972,    0.000000,   32.079972,   -0.000000,    6.810906,    0.000000,    0.000000,    0.000000,   32.196380,   -0.000000,    0.000000,   -0.000000,   34.923685,   -0.000000,    0.000000,    7.223526,    0.000000,    0.000000,    0.000000,    7.223526,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   34.982215,    0.000000,   34.982215,   -0.000000,    7.822810,    0.000000,    0.000000,    0.000000,   34.562249,   -0.000000,    0.000000,   -0.000000,   37.097623
z,    0.030000,    0.060000,   12.309315,    0.000000,    0.000000,   16.313546,   -0.000000,   20.826109,   -0.000000,    0.000000,    7.120268,    0.000000,    0.000000,    0.000000,    7.120268,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.629638,    0.000000,   32.629638,   -0.000000,    6.859355,    0.000000,    0.000000,    0.000000,   32.802315,   -0.000000,    0.000000,   -0.000000,   35.382664,   -0.000000,    0.000000,    7.473580,    0.000000,    0.000000,    0.000000,    7.473580,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   37.081241,    0.000000,   37.081241,   -0.000000,    8.401094,    0.000000,    0.000000,    0.000000,   36.402656,   -0.000000,    0.000000,   -0.000000,   38.665056
z,    0.030000,    0.070000,   12.346727,    0.000000,    0.000000,   16.386744,    0.000000,   20.941855,   -0.000000,    0.000000,    7.280278,    0.000000,    0.000000,    0.000000,    7.280278,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   33.299217,    0.000000,   33.299217,    0.000000,    6.917399,    0.000000,    0.000000,    0.000000,   33.542725,    0.000000,    0.000000,    0.000000,   35.938651,   -0.000000,    0.000000,    7.787757,    0.000000,    0.000000,    0.000000,    7.787757,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   39.849014,    0.000000,   39.849014,    0.000000,    9.166591,    0.000000,    0.000000,    0.000000,   38.786018,    0.000000,    0.000000,    0.000000,   40.672779
z,    0.030000,    0.080000,   12.390314,    0.000000,    0.000000,   16.472541,   -0.000000,   21.077870,   -0.000000,    0.000000,    7.471495,    0.000000,    0.000000,    0.000000,    7.471495,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   34.099974,    0.000000,   34.099974,   -0.000000,    6.985456,    0.000000,    0.000000,    0.000000,   34.431456,   -0.000000,    0.000000,   -0.000000,   36.599148,   -0.000000,    0.000000,    8.178029,    0.000000,    0.000000,    0.000000,    8.178029,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   43.505188,    0.000000,   43.505188,   -0.000000,   10.180522,    0.000000,    0.000000,    0.000000,   41.861311,   -0.000000,    0.000000,   -0.000000,   43.228669
z,    0.030000,    0.090000,   12.440266,    0.000000,    0.000000,   16.571570,    0.000000,   21.235321,   -0.000000,    0.000000,    7.697176,    0.000000,    0.000000,    0.000000,    7.697176,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   35.046021,    0.000000,   35.046021,    0.000000,    7.064027,    0.000000,    0.000000,    0.000000,   35.485972,    0.000000,    0.000000,    0.000000,   37.373421,   -0.000000,    0.000000,    8.660890,    0.000000,    0.000000,    0.000000,    8.660890,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   48.397154,    0.000000,   48.397154,    0.000000,   11.537140,    0.000000,    0.000000,    0.000000,   45.851758,    0.000000,    0.000000,    0.000000,   46.490872
z,    0.030000,    0.100000,   12.496805,    0.000000,    0.000000,   16.684591,    0.000000,   21.415619,   -0.000000,    0.000000,    7.961345,    0.000000,    0.000000,    0.000000,    7.961345,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   36.154940,    0.000000,   36.154940,   -0.000000,    7.153709,    0.000000,    0.000000,    0.000000,   36.728198,   -0.000000,    0.000000,   -0.000000,   38.272837,   -0.000000,    0.000000,    9.259408,    0.000000,    0.000000,    0.000000,    9.259408,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   55.103042,    0.000000,   55.103042,   -0.000000,   13.387051,   -0.000000,    0.000000,   -0.000000,   51.104152,   -0.000000,    0.000000,   -0.000000,   50.698652
z,    0.030000,    0.110000,   12.560191,    0.000000,    0.000000,   16.812513,    0.000000,   21.620455,   -0.000000,    0.000000,    8.268955,    0.000000,    0.000000,    0.000000,    8.268955,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   37.448619,    0.000000,   37.448619,    0.000000,    7.255205,    0.000000,    0.000000,    0.000000,   38.185664,    0.000000,    0.000000,    0.000000,   39.311294,   -0.000000,    0.000000,   10.006603,    0.000000,    0.000000,    0.000000,   10.006603,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   64.657113,    0.000000,   64.657113,    0.000000,   15.983454,   -0.000000,    0.000000,   -0.000000,   58.185789,    0.000000,    0.000000,    0.000000,   56.230994
z,    0.030000,    0.120000,   12.630723,    0.000000,    0.000000,   16.956420,   -0.000000,   21.851856,   -0.000000,   -0.000000,    8.626113,   -0.000000,    0.000000,    0.000000,    8.626113,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   38.954370,    0.000000,   38.954370,   -0.000000,    7.369341,    0.000000,    0.000000,    0.000000,   39.893049,   -0.000000,    0.000000,   -0.000000,   40.505781,   -0.000000,   -0.000000,   10.951304,   -0.000000,    0.000000,    0.000000,   10.951304,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   79.112381,    0.000000,   79.112381,   -0.000000,   19.782467,    0.000000,    0.000000,    0.000000,   68.094145,   -0.000000,    0.000000,   -0.000000,   63.728496
z,    0.030000,    0.130000,   12.708746,   -0.000000,   -0.000000,   17.117608,   -0.000000,   22.112251,   -0.000000,    0.000000,    9.040360,    0.000000,   -0.000000,   -0.000000,    9.040360,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   40.706449,   -0.000000,   40.706449,    0.000000,    7.497085,   -0.000000,   -0.000000,   -0.000000,   41.894302,    0.000000,   -0.000000,    0.000000,   41.877118,   -0.000000,    0.000000,   12.168908,    0.000000,   -0.000000,   -0.000000,   12.168908,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  103.244562,   -0.000000,  103.244562,   -0.000000,   25.688784,   -0.000000,   -0.000000,   -0.000000,   82.773957,   -0.000000,   -0.000000,   -0.000000,   74.380827
z,    0.030000,    0.140000,   12.794655,   -0.000000,   -0.000000,   17.297630,   -0.000000,   22.404559,   -0.000000,   -0.000000,    9.521061,   -0.000000,   -0.000000,   -0.000000,    9.521061,   -0.000000,    0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   42.748144,   -0.000000,   42.748144,    0.000000,    7.639570,   -0.000000,    0.000000,   -0.000000,   44.245574,    0.000000,    0.000000,    0.000000,   43.450931,   -0.000000,    0.000000,   13.782749,    0.000000,   -0.000000,   -0.000000,   13.782749,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  151.644925,   -0.000000,  151.644925,   -0.000000,   35.772164,    0.000000,   -0.000000,    0.000000,  106.657303,   -0.000000,   -0.000000,   -0.000000,   90.740742
z,    0.030000,    0.150000,   12.888904,   -0.000000,   -0.000000,   17.498355,   -0.000000,   22.732303,   -0.000000,    0.000000,   10.079915,    0.000000,   -0.000000,   -0.000000,   10.079915,   -0.000000,    0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   45.134671,   -0.000000,   45.134671,    0.000000,    7.798126,   -0.000000,    0.000000,   -0.000000,   47.019359,    0.000000,    0.000000,    0.000000,   45.258966,   -0.000000,    0.000000,   16.010996,    0.000000,   -0.000000,   -0.000000,   16.010996,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  306.753206,   -0.000000,  306.753206,   -0.000000,   56.029502,   -0.000000,   -0.000000,   -0.000000,  152.842818,   -0.000000,   -0.000000,   -0.000000,  119.813771
z,    0.030000,    0.160000,   12.992011,   -0.000000,   -0.000000,   17.722045,   -0.000000,   23.099762,   -0.000000,   -0.000000,   10.731651,   -0.000000,   -0.000000,   -0.000000,   10.731651,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   47.937301,   -0.000000,   47.937301,   -0.000000,    7.974318,   -0.000000,    0.000000,   -0.000000,   50.310407,   -0.000000,    0.000000,   -0.000000,   47.340853,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.170000,   13.104575,    0.000000,    0.000000,   17.971469,   -0.000000,   23.512172,   -0.000000,    0.000000,   11.494994,    0.000000,    0.000000,    0.000000,   11.494994,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   51.249299,    0.000000,   51.249299,   -0.000000,    8.169995,    0.000000,    0.000000,    0.000000,   54.244382,   -0.000000,    0.000000,   -0.000000,   49.746549,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.180000,   13.227282,    0.000000,    0.000000,   18.250048,   -0.000000,   23.976008,   -0.000000,    0.000000,   12.394008,    0.000000,    0.000000,    0.000000,   12.394008,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   55.194716,    0.000000,   55.194716,   -0.000000,    8.387352,    0.000000,    0.000000,    0.000000,   58.990769,   -0.000000,    0.000000,   -0.000000,   52.539738,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.190000,   13.360926,    0.000000,    0.000000,   18.562067,   -0.000000,   24.499360,   -0.000000,    0.000000,   13.460007,    0.000000,    0.000000,    0.000000,   13.460007,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   59.941707,    0.000000,   59.941707,   -0.000000,    8.629015,    0.000000,    0.000000,    0.000000,   64.782651,   -0.000000,    0.000000,   -0.000000,   55.802673,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.200000,   13.506427,    0.000000,    0.000000,   18.912978,    0.000000,   25.092478,   -0.000000,    0.000000,   14.734332,    0.000000,    0.000000,   -0.000000,   14.734332,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   65.723315,   -0.000000,   65.723315,    0.000000,    8.898150,    0.000000,    0.000000,    0.000000,   71.947860,    0.000000,    0.000000,    0.000000,   59.643208,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.000000,   12.191337,    0.000000,    0.000000,   16.075046,   -0.000000,   20.446374,   -0.000000,    0.000000,    6.533062,    0.000000,    0.000000,    0.000000,    6.533062,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   30.047543,    0.000000,   30.047543,   -0.000000,    6.533062,    0.000000,    0.000000,    0.000000,   30.047543,   -0.000000,    0.000000,   -0.000000,   33.282757,   -0.000000,    0.000000,    6.533062,    0.000000,    0.000000,    0.000000,    6.533062,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   30.047543,    0.000000,   30.047543,   -0.000000,    6.533062,    0.000000,    0.000000,    0.000000,   30.047543,   -0.000000,    0.000000,   -0.000000,   33.282757
z,    0.040000,    0.040000,   12.236095,    0.000000,    0.000000,   16.160642,   -0.000000,   20.585339,   -0.000000,    0.000000,    6.709572,    0.000000,    0.000000,    0.000000,    6.709572,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   30.774185,    0.000000,   30.774185,   -0.000000,    6.598084,    0.000000,    0.000000,    0.000000,   30.833415,   -0.000000,    0.000000,   -0.000000,   33.912924,   -0.000000,    0.000000,    6.846666,    0.000000,    0.000000,    0.000000,    6.846666,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.446925,    0.000000,   32.446925,   -0.000000,    7.206701,    0.000000,    0.000000,    0.000000,   32.247686,   -0.000000,    0.000000,   -0.000000,   35.237586
z,    0.040000,    0.050000,   12.261483,    0.000000,    0.000000,   16.209429,   -0.000000,   20.664794,   -0.000000,    0.000000,    6.811936,    0.000000,    0.000000,    0.000000,    6.811936,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   31.195534,    0.000000,   31.195534,   -0.000000,    6.635152,    0.000000,    0.000000,    0.000000,   31.290218,   -0.000000,    0.000000,   -0.000000,   34.276573,   -0.000000,    0.000000,    7.033838,    0.000000,    0.000000,    0.000000,    7.033838,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   33.939462,    0.000000,   33.939462,   -0.000000,    7.629936,    0.000000,    0.000000,    0.000000,   33.599091,   -0.000000,    0.000000,    0.000000,   36.427459
z,    0.040000,    0.060000,   12.292723,    0.000000,    0.000000,   16.269700,   -0.000000,   20.763199,   -0.000000,    0.000000,    6.940174,    0.000000,    0.000000,    0.000000,    6.940174,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   31.723369,    0.000000,   31.723369,   -0.000000,    6.680949,    0.000000,    0.000000,    0.000000,   31.863600,   -0.000000,    0.000000,   -0.000000,   34.730337,   -0.000000,    0.000000,    7.274059,    0.000000,    0.000000,    0.000000,    7.274059,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   35.924895,    0.000000,   35.924895,   -0.000000,    8.197238,    0.000000,    0.000000,    0.000000,   35.376918,   -0.000000,    0.000000,   -0.000000,   37.980934
z,    0.040000,    0.070000,   12.329946,    0.000000,    0.000000,   16.341861,   -0.000000,   20.881381,   -0.000000,    0.000000,    7.096325,    0.000000,    0.000000,    0.000000,    7.096325,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.366115,    0.000000,   32.366115,   -0.000000,    6.735783,    0.000000,    0.000000,    0.000000,   32.563490,   -0.000000,    0.000000,   -0.000000,   35.280241,   -0.000000,    0.000000,    7.575559,    0.000000,    0.000000,    0.000000,    7.575559,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   38.534139,    0.000000,   38.534139,   -0.000000,    8.949139,    0.000000,    0.000000,    0.000000,   37.679828,   -0.000000,    0.000000,   -0.000000,   39.974306
z,    0.040000,    0.080000,   12.373310,    0.000000,    0.000000,   16.426412,    0.000000,   21.020360,   -0.000000,    0.000000,    7.282957,    0.000000,    0.000000,    0.000000,    7.282957,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   33.134440,    0.000000,   33.134440,   -0.000000,    6.800030,    0.000000,    0.000000,    0.000000,   33.402513,   -0.000000,    0.000000,   -0.000000,   35.933848,   -0.000000,    0.000000,    7.949580,    0.000000,    0.000000,    0.000000,    7.949580,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   41.965724,    0.000000,   41.965724,   -0.000000,    9.946760,    0.000000,    0.000000,    0.000000,   40.652779,   -0.000000,    0.000000,   -0.000000,   42.518120
z,    0.040000,    0.090000,   12.423002,    0.000000,    0.000000,   16.523960,   -0.000000,   21.181387,   -0.000000,    0.000000,    7.503264,    0.000000,    0.000000,    0.000000,    7.503264,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   34.041695,    0.000000,   34.041695,   -0.000000,    6.874140,    0.000000,    0.000000,    0.000000,   34.396542,   -0.000000,    0.000000,   -0.000000,   36.700518,   -0.000000,    0.000000,    8.411547,    0.000000,    0.000000,    0.000000,    8.411547,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   46.530382,    0.000000,   46.530382,   -0.000000,   11.284709,   -0.000000,    0.000000,   -0.000000,   44.513884,   -0.000000,    0.000000,   -0.000000,   45.775964
z,    0.040000,    0.100000,   12.479243,    0.000000,    0.000000,   16.635234,   -0.000000,   21.365971,   -0.000000,    0.000000,    7.761195,    0.000000,    0.000000,    0.000000,    7.761195,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   35.104497,    0.000000,   35.104497,   -0.000000,    6.958648,    0.000000,    0.000000,    0.000000,   35.565438,   -0.000000,    0.000000,   -0.000000,   37.591754,   -0.000000,    0.000000,    8.982932,    0.000000,    0.000000,    0.000000,    8.982932,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   52.738299,    0.000000,   52.738299,   -0.000000,   13.115245,   -0.000000,    0.000000,   -0.000000,   49.604061,    0.000000,    0.000000,    0.000000,   49.998501
z,    0.040000,    0.110000,   12.542290,    0.000000,    0.000000,   16.761101,   -0.000000,   21.575928,   -0.000000,    0.000000,    8.061615,    0.000000,    0.000000,    0.000000,    8.061615,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   36.343507,    0.000000,   36.343507,   -0.000000,    7.054181,    0.000000,    0.000000,    0.000000,   36.934033,   -0.000000,    0.000000,   -0.000000,   38.621657,   -0.000000,    0.000000,    9.694293,    0.000000,    0.000000,    0.000000,    9.694293,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   61.486058,    0.000000,   61.486058,   -0.000000,   15.696967,   -0.000000,    0.000000,   -0.000000,   56.486004,   -0.000000,    0.000000,   -0.000000,   55.589831
z,    0.040000,    0.120000,   12.612437,    0.000000,   -0.000000,   16.902597,   -0.000000,   21.813444,   -0.000000,   -0.000000,    8.410523,   -0.000000,    0.000000,    0.000000,    8.410523,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   37.784471,    0.000000,   37.784471,   -0.000000,    7.161475,    0.000000,    0.000000,    0.000000,   38.533467,   -0.000000,    0.000000,   -0.000000,   39.807508,   -0.000000,   -0.000000,   10.590467,   -0.000000,    0.000000,   -0.000000,   10.590467,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   74.510454,   -0.000000,   74.510454,   -0.000000,   19.502671,   -0.000000,    0.000000,   -0.000000,   66.162469,   -0.000000,    0.000000,   -0.000000,   63.250268
z,    0.040000,    0.130000,   12.690024,   -0.000000,   -0.000000,   17.060955,   -0.000000,   22.081146,   -0.000000,    0.000000,    8.815339,    0.000000,   -0.000000,   -0.000000,    8.815339,   -0.000000,    0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   39.459628,   -0.000000,   39.459628,   -0.000000,    7.281387,   -0.000000,    0.000000,   -0.000000,   40.402989,   -0.000000,    0.000000,   -0.000000,   41.170557,   -0.000000,    0.000000,   11.740012,    0.000000,   -0.000000,   -0.000000,   11.740012,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   95.709892,   -0.000000,   95.709892,   -0.000000,   25.491804,    0.000000,   -0.000000,    0.000000,   80.629757,   -0.000000,   -0.000000,   -0.000000,   74.328746
z,    0.040000,    0.140000,   12.775443,   -0.000000,   -0.000000,   17.237645,   -0.000000,   22.382206,   -0.000000,    0.000000,    9.285283,    0.000000,   -0.000000,   -0.000000,    9.285283,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   41.409644,   -0.000000,   41.409644,    0.000000,    7.414917,   -0.000000,    0.000000,   -0.000000,   42.592449,    0.000000,    0.000000,    0.000000,   42.737056,   -0.000000,    0.000000,   13.253606,    0.000000,   -0.000000,   -0.000000,   13.253606,   -0.000000,   -0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,  136.306855,   -0.000000,  136.306855,   -0.000000,   35.945010,    0.000000,   -0.000000,    0.000000,  104.597615,   -0.000000,   -0.000000,   -0.000000,   91.887386
z,    0.040000,    0.150000,   12.869140,    0.000000,    0.000000,   17.434430,    0.000000,   22.720472,   -0.000000,    0.000000,    9.831890,    0.000000,    0.000000,    0.000000,    9.831890,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   43.686290,    0.000000,   43.686290,    0.000000,    7.563234,    0.000000,    0.000000,    0.000000,   45.165764,    0.000000,    0.000000,    0.000000,   44.539660,   -0.000000,   -0.000000,   15.323497,   -0.000000,    0.000000,   -0.000000,   15.323497,   -0.000000,    0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  251.315200,   -0.000000,  251.315200,    0.000000,   57.977238,    0.000000,    0.000000,    0.000000,  152.924806,    0.000000,    0.000000,    0.000000,  125.176064
z,    0.040000,    0.160000,   12.971626,   -0.000000,   -0.000000,   17.653438,   -0.000000,   23.100643,   -0.000000,    0.000000,   10.469703,    0.000000,   -0.000000,   -0.000000,   10.469703,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   46.356251,   -0.000000,   46.356251,    0.000000,    7.727702,   -0.000000,    0.000000,   -0.000000,   48.205854,    0.000000,    0.000000,    0.000000,   46.619355,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.170000,   13.083491,    0.000000,    0.000000,   17.897254,   -0.000000,   23.528507,   -0.000000,   -0.000000,   11.217241,   -0.000000,    0.000000,    0.000000,   11.217241,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   49.506552,    0.000000,   49.506552,   -0.000000,    7.909925,    0.000000,    0.000000,    0.000000,   51.821711,   -0.000000,    0.000000,   -0.000000,   49.028080,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.180000,   13.205410,    0.000000,    0.000000,   18.169058,   -0.000000,   24.011269,   -0.000000,   -0.000000,   12.098354,   -0.000000,    0.000000,    0.000000,   12.098354,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   53.252635,    0.000000,   53.252635,   -0.000000,    8.111795,    0.000000,    0.000000,    0.000000,   56.158911,   -0.000000,    0.000000,   -0.000000,   51.832510,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.190000,   13.338163,    0.000000,    0.000000,   18.472800,   -0.000000,   24.558007,   -0.000000,   -0.000000,   13.144150,   -0.000000,    0.000000,   -0.000000,   13.144150,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   57.750477,    0.000000,   57.750477,   -0.000000,    8.335555,    0.000000,    0.000000,    0.000000,   61.415415,   -0.000000,    0.000000,   -0.000000,   55.119433,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.200000,   13.482654,    0.000000,    0.000000,   18.813465,   -0.000000,   25.180325,   -0.000000,   -0.000000,   14.395820,   -0.000000,    0.000000,   -0.000000,   14.395820,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   63.215448,   -0.000000,   63.215448,   -0.000000,    8.583889,    0.000000,    0.000000,    0.000000,   67.866099,   -0.000000,    0.000000,   -0.000000,   59.003705,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.000000,   12.171309,    0.000000,    0.000000,   16.024704,   -0.000000,   20.362225,   -0.000000,    0.000000,    6.333778,    0.000000,    0.000000,    0.000000,    6.333778,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   29.071405,    0.000000,   29.071405,   -0.000000,    6.333778,    0.000000,    0.000000,    0.000000,   29.071405,   -0.000000,    0.000000,   -0.000000,   32.599383,   -0.000000,    0.000000,    6.333778,    0.000000,    0.000000,    0.000000,    6.333778,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   29.071405,    0.000000,   29.071405,   -0.000000,    6.333778,    0.000000,    0.000000,    0.000000,   29.071405,   -0.000000,    0.000000,   -0.000000,   32.599383
z,    0.050000,    0.040000,   12.215795,    0.000000,    0.000000,   16.108935,   -0.000000,   20.504622,   -0.000000,    0.000000,    6.505343,    0.000000,    0.000000,    0.000000,    6.505343,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   29.765368,    0.000000,   29.765368,   -0.000000,    6.394621,    0.000000,    0.000000,    0.000000,   29.809356,   -0.000000,    0.000000,   -0.000000,   33.224429,   -0.000000,    0.000000,    6.633583,    0.000000,    0.000000,    0.000000,    6.633583,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   31.333637,    0.000000,   31.333637,   -0.000000,    6.991496,    0.000000,    0.000000,    0.000000,   31.186132,   -0.000000,    0.000000,   -0.000000,   34.540037
z,    0.050000,    0.050000,   12.241028,    0.000000,    0.000000,   16.156929,   -0.000000,   20.586103,   -0.000000,    0.000000,    6.604859,    0.000000,    0.000000,    0.000000,    6.604859,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   30.167631,    0.000000,   30.167631,   -0.000000,    6.429282,    0.000000,    0.000000,    0.000000,   30.237814,   -0.000000,    0.000000,   -0.000000,   33.585357,   -0.000000,    0.000000,    6.812332,    0.000000,    0.000000,    0.000000,    6.812332,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.736568,    0.000000,   32.736568,   -0.000000,    7.405306,    0.000000,    0.000000,    0.000000,   32.485601,   -0.000000,    0.000000,   -0.000000,   35.723827
z,    0.050000,    0.060000,   12.272077,    0.000000,    0.000000,   16.216203,   -0.000000,   20.687082,   -0.000000,   -0.000000,    6.729548,   -0.000000,    0.000000,    0.000000,    6.729548,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   30.671413,    0.000000,   30.671413,   -0.000000,    6.472080,    0.000000,    0.000000,    0.000000,   30.775110,   -0.000000,    0.000000,   -0.000000,   34.035966,   -0.000000,   -0.000000,    7.041537,   -0.000000,    0.000000,    0.000000,    7.041537,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   34.597733,    0.000000,   34.597733,   -0.000000,    7.960694,    0.000000,    0.000000,    0.000000,   34.195903,   -0.000000,    0.000000,   -0.000000,   37.272421
z,    0.050000,    0.070000,   12.309068,    0.000000,    0.000000,   16.287147,   -0.000000,   20.808450,   -0.000000,   -0.000000,    6.881408,   -0.000000,    0.000000,    0.000000,    6.881408,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   31.284659,    0.000000,   31.284659,   -0.000000,    6.523286,    0.000000,    0.000000,    0.000000,   31.430194,   -0.000000,    0.000000,   -0.000000,   34.582411,   -0.000000,   -0.000000,    7.328880,   -0.000000,    0.000000,    0.000000,    7.328880,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   37.034916,    0.000000,   37.034916,   -0.000000,    8.698100,    0.000000,    0.000000,    0.000000,   36.412999,   -0.000000,    0.000000,   -0.000000,   39.264888
z,    0.050000,    0.080000,   12.352160,    0.000000,    0.000000,   16.370237,   -0.000000,   20.951313,   -0.000000,    0.000000,    7.062954,    0.000000,    0.000000,    0.000000,    7.062954,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.017421,    0.000000,   32.017421,   -0.000000,    6.583232,    0.000000,    0.000000,    0.000000,   32.214410,   -0.000000,    0.000000,   -0.000000,   35.232427,   -0.000000,    0.000000,    7.684819,    0.000000,    0.000000,    0.000000,    7.684819,    0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   40.225219,    0.000000,   40.225219,   -0.000000,    9.678833,    0.000000,    0.000000,    0.000000,   39.278558,   -0.000000,    0.000000,   -0.000000,   41.816875
z,    0.050000,    0.090000,   12.401536,    0.000000,    0.000000,   16.466053,    0.000000,   21.117024,   -0.000000,    0.000000,    7.277320,    0.000000,    0.000000,    0.000000,    7.277320,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   32.882271,    0.000000,   32.882271,   -0.000000,    6.652312,    0.000000,    0.000000,    0.000000,   33.141979,   -0.000000,    0.000000,   -0.000000,   35.995617,   -0.000000,    0.000000,    8.123647,    0.000000,    0.000000,    0.000000,    8.123647,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   44.442829,    0.000000,   44.442829,   -0.000000,   10.998474,    0.000000,    0.000000,    0.000000,   43.007200,   -0.000000,    0.000000,   -0.000000,   45.101679
z,    0.050000,    0.100000,   12.457415,    0.000000,    0.000000,   16.575287,    0.000000,   21.307225,   -0.000000,    0.000000,    7.528380,    0.000000,    0.000000,    0.000000,    7.528380,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   33.894842,    0.000000,   33.894842,   -0.000000,    6.730993,    0.000000,    0.000000,    0.000000,   34.230623,   -0.000000,    0.000000,   -0.000000,   36.883816,   -0.000000,    0.000000,    8.665157,    0.000000,    0.000000,    0.000000,    8.665157,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   50.131691,    0.000000,   50.131691,   -0.000000,   12.812356,   -0.000000,    0.000000,   -0.000000,   47.937619,   -0.000000,    0.000000,   -0.000000,   49.389332
z,    0.050000,    0.110000,   12.520048,    0.000000,    0.000000,   16.698764,   -0.000000,   21.523898,   -0.000000,    0.000000,    7.820915,    0.000000,    0.000000,    0.000000,    7.820915,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   35.074551,    0.000000,   35.074551,   -0.000000,    6.819824,    0.000000,    0.000000,    0.000000,   35.502407,   -0.000000,    0.000000,   -0.000000,   37.911576,   -0.000000,   -0.000000,    9.337333,   -0.000000,    0.000000,    0.000000,    9.337333,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   58.057895,    0.000000,   58.057895,   -0.000000,   15.387938,    0.000000,    0.000000,    0.000000,   54.636611,   -0.000000,    0.000000,   -0.000000,   55.125175
z,    0.050000,    0.120000,   12.589726,    0.000000,    0.000000,   16.837465,   -0.000000,   21.769438,   -0.000000,    0.000000,    8.160826,    0.000000,    0.000000,    0.000000,    8.160826,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   36.445571,    0.000000,   36.445571,   -0.000000,    6.919439,    0.000000,    0.000000,    0.000000,   36.984863,   -0.000000,    0.000000,   -0.000000,   39.096806,   -0.000000,    0.000000,   10.180901,    0.000000,    0.000000,    0.000000,   10.180901,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   69.669394,    0.000000,   69.669394,   -0.000000,   19.224076,   -0.000000,    0.000000,   -0.000000,   64.134991,   -0.000000,    0.000000,   -0.000000,   63.105730
z,    0.050000,    0.130000,   12.666785,   -0.000000,   -0.000000,   16.992551,   -0.000000,   22.046739,   -0.000000,    0.000000,    8.555423,    0.000000,   -0.000000,   -0.000000,    8.555423,   -0.000000,    0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   38.038134,   -0.000000,   38.038134,    0.000000,    7.030580,   -0.000000,    0.000000,   -0.000000,   38.712497,    0.000000,    0.000000,    0.000000,   40.461626,   -0.000000,    0.000000,   11.257465,    0.000000,   -0.000000,   -0.000000,   11.257465,   -0.000000,   -0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   88.103461,   -0.000000,   88.103461,    0.000000,   25.364827,    0.000000,   -0.000000,    0.000000,   78.549945,    0.000000,   -0.000000,    0.000000,   74.936485
z,    0.050000,    0.140000,   12.751609,   -0.000000,   -0.000000,   17.165405,    0.000000,   22.359309,   -0.000000,    0.000000,    9.013802,    0.000000,   -0.000000,   -0.000000,    9.013802,   -0.000000,    0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   39.890322,   -0.000000,   39.890322,    0.000000,    7.154105,   -0.000000,    0.000000,   -0.000000,   40.728860,    0.000000,    0.000000,    0.000000,   42.033503,   -0.000000,    0.000000,   12.665075,    0.000000,   -0.000000,   -0.000000,   12.665075,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  121.888941,   -0.000000,  121.888941,    0.000000,   36.424801,    0.000000,   -0.000000,    0.000000,  103.140391,    0.000000,   -0.000000,    0.000000,   94.524224
z,    0.050000,    0.150000,   12.844636,   -0.000000,   -0.000000,   17.357678,   -0.000000,   22.711433,   -0.000000,    0.000000,    9.547368,    0.000000,   -0.000000,   -0.000000,    9.547368,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   42.050551,   -0.000000,   42.050551,    0.000000,    7.291009,   -0.000000,   -0.000000,   -0.000000,   43.089397,    0.000000,   -0.000000,    0.000000,   43.846810,   -0.000000,    0.000000,   14.570719,    0.000000,   -0.000000,   -0.000000,   14.570719,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  207.869117,   -0.000000,  207.869117,    0.000000,   61.452833,   -0.000000,   -0.000000,   -0.000000,  156.234285,    0.000000,   -0.000000,    0.000000,  135.203206
z,    0.050000,    0.160000,   12.946371,   -0.000000,   -0.000000,   17.571352,   -0.000000,   23.108376,   -0.000000,    0.000000,   10.170529,    0.000000,   -0.000000,   -0.000000,   10.170529,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   44.581070,   -0.000000,   44.581070,    0.000000,    7.442447,   -0.000000,   -0.000000,   -0.000000,   45.865450,    0.000000,   -0.000000,    0.000000,   45.944972,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.170000,   13.057391,    0.000000,    0.000000,   17.808822,   -0.000000,   23.556672,   -0.000000,    0.000000,   10.901683,    0.000000,    0.000000,    0.000000,   10.901683,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   47.562993,    0.000000,   47.562993,   -0.000000,    7.609767,    0.000000,    0.000000,    0.000000,   49.149971,   -0.000000,    0.000000,   -0.000000,   48.383470,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.180000,   13.178359,    0.000000,    0.000000,   18.073012,   -0.000000,   24.064522,   -0.000000,   -0.000000,   11.764594,   -0.000000,    0.000000,   -0.000000,   11.764594,   -0.000000,    0.000000,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   51.103696,    0.000000,   51.103696,   -0.000000,    7.794542,    0.000000,    0.000000,    0.000000,   53.065840,   -0.000000,    0.000000,   -0.000000,   51.234152,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.190000,   13.310039,    0.000000,    0.000000,   18.367531,   -0.000000,   24.642358,   -0.000000,    0.000000,   12.790375,    0.000000,    0.000000,   -0.000000,   12.790375,   -0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   55.347947,   -0.000000,   55.347947,   -0.000000,    7.998620,    0.000000,    0.000000,    0.000000,   57.778237,   -0.000000,    0.000000,   -0.000000,   54.591527,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.200000,   13.453318,    0.000000,   -0.000000,   18.696891,    0.000000,   25.303654,   -0.000000,    0.000000,   14.020401,    0.000000,    0.000000,   -0.000000,   14.020401,   -0.000000,    0.000000,    0.000000,    0.000000,    0.000000,    0.000000,   -0.000000,   60.495146,    0.000000,   60.495146,    0.000000,    8.224189,    0.000000,    0.000000,    0.000000,   63.513541,    0.000000,    0.000000,    0.000000,   58.582191,,,,,,,,,,,,,,,,,,,,,,,,,,,


==> anc/pna.csv <==
cavity_pol,coupling,frequency,alpha_xx,alpha_xy,alpha_xz,alpha_yy,alpha_yz,alpha_zz,or_xxx,or_xxy,or_xxz,or_xyx,or_xyy,or_xyz,or_xzx,or_xzy,or_xzz,or_yxx,or_yxy,or_yxz,or_yyx,or_yyy,or_yyz,or_yzx,or_yzy,or_yzz,or_zxx,or_zxy,or_zxz,or_zyx,or_zyy,or_zyz,or_zzx,or_zzy,or_zzz,shg_xxx,shg_xxy,shg_xxz,shg_xyx,shg_xyy,shg_xyz,shg_xzx,shg_xzy,shg_xzz,shg_yxx,shg_yxy,shg_yxz,shg_yyx,shg_yyy,shg_yyz,shg_yzx,shg_yzy,shg_yzz,shg_zxx,shg_zxy,shg_zxz,shg_zyx,shg_zyy,shg_zyz,shg_zzx,shg_zzy,shg_zzz
x,    0.000000,    0.000000,   53.527777,    0.000000,   -0.000000,   96.089366,   -0.000000,  131.768901,   -0.000000,    0.000001,   36.088945,    0.000001,   -0.000000,   -0.000000,   36.088945,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  157.573438,   -0.000000,  157.573438,    0.000006,   36.088945,   -0.000000,   -0.000000,   -0.000000,  157.573438,    0.000006,   -0.000000,    0.000006, -860.985183,   -0.000000,    0.000001,   36.088945,    0.000001,   -0.000000,   -0.000000,   36.088945,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  157.573438,   -0.000000,  157.573438,    0.000006,   36.088945,   -0.000000,   -0.000000,   -0.000000,  157.573438,    0.000006,   -0.000000,    0.000006, -860.985183
x,    0.000000,    0.040000,   53.800565,    0.000000,   -0.000000,   96.995129,   -0.000000,  134.055078,   -0.000000,    0.000001,   37.628769,    0.000001,   -0.000000,   -0.000000,   37.628769,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  165.256568,   -0.000000,  165.256568,    0.000006,   37.550932,   -0.000000,   -0.000000,   -0.000000,  161.781308,    0.000006,   -0.000000,    0.000006, -925.867077,   -0.000000,    0.000001,   40.885299,    0.000001,   -0.000000,   -0.000000,   40.885299,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  174.566999,   -0.000000,  174.566999,    0.000006,   41.146052,   -0.000000,   -0.000000,   -0.000000,  187.655627,    0.000006,   -0.000000,    0.000006,-1081.909417
x,    0.000000,    0.050000,   53.956503,    0.000000,   -0.000000,   97.519493,   -0.000000,  135.408437,   -0.000000,    0.000001,   38.541067,    0.000001,   -0.000000,   -0.000000,   38.541067,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  169.897024,   -0.000000,  169.897024,    0.000005,   38.422731,   -0.000000,   -0.000000,   -0.000000,  164.230515,    0.000005,   -0.000000,    0.000005, -965.848871,   -0.000000,    0.000001,   44.096434,    0.000001,   -0.000000,   -0.000000,   44.096434,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  185.552005,   -0.000000,  185.552005,    0.000005,   44.510615,   -0.000000,   -0.000000,   -0.000000,  210.300618,    0.000005,   -0.000000,    0.000005,-1250.228246
x,    0.000000,    0.060000,   54.149620,    0.000000,   -0.000000,   98.175716,    0.000000,  137.134563,   -0.000000,    0.000000,   39.704329,    0.000000,   -0.000000,   -0.000000,   39.704329,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  175.914363,   -0.000000,  175.914363,    0.000005,   39.540804,   -0.000000,   -0.000000,   -0.000000,  167.307931,    0.000005,   -0.000000,    0.000005,-1018.570478,   -0.000000,   -0.000000,   48.679843,   -0.000000,   -0.000000,   -0.000000,   48.679843,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  200.689954,   -0.000000,  200.689954,    0.000005,   49.257181,   -0.000000,   -0.000000,   -0.000000,  246.971336,    0.000005,   -0.000000,    0.000005,-1524.669158
x,    0.000000,    0.070000,   54.381556,    0.000000,   -0.000000,   98.974118,    0.000000,  139.285764,   -0.000000,    0.000000,   41.151881,    0.000000,   -0.000000,   -0.000000,   41.151881,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  183.567060,   -0.000000,  183.567060,    0.000005,   40.942803,   -0.000000,   -0.000000,   -0.000000,  171.068596,    0.000005,   -0.000000,    0.000005,-1087.029204,   -0.000000,    0.000000,   55.345401,    0.000000,   -0.000000,   -0.000000,   55.345401,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  221.562609,   -0.000000,  221.562609,    0.000006,   55.966106,   -0.000000,   -0.000000,   -0.000000,  312.339199,    0.000005,   -0.000000,    0.000005,-2015.721055
x,    0.000000,    0.080000,   54.654368,    0.000000,   -0.000000,   99.928065,    0.000000,  141.934246,   -0.000000,    0.000000,   42.927684,    0.000000,   -0.000000,   -0.000000,   42.927684,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  193.219967,   -0.000000,  193.219967,    0.000004,   42.679979,   -0.000000,   -0.000000,   -0.000000,  175.582134,    0.000004,   -0.000000,    0.000004,-1175.590112,   -0.000000,   -0.000000,   65.565167,   -0.000000,   -0.000000,   -0.000000,   65.565167,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  250.878141,   -0.000000,  250.878141,    0.000003,   65.454128,    0.000000,   -0.000000,    0.000000,  456.651198,    0.000004,   -0.000000,    0.000004,-3096.431100
x,    0.000000,    0.090000,   54.970618,    0.000000,   -0.000000,  101.054776,    0.000000,  145.180549,   -0.000000,    0.000000,   45.089393,    0.000000,   -0.000000,   -0.000000,   45.089393,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  205.394052,   -0.000000,  205.394052,    0.000005,   44.822291,   -0.000000,   -0.000000,   -0.000000,  180.935177,    0.000005,   -0.000000,    0.000005,-1290.721778,   -0.000000,   -0.000000,   83.282931,   -0.000000,   -0.000000,   -0.000000,   83.282931,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  293.634354,   -0.000000,  293.634354,    0.000004,   76.174761,    0.000000,   -0.000000,    0.000000, 1054.974179,    0.000003,   -0.000000,    0.000003,-7512.114046
x,    0.000000,    0.100000,   55.333475,    0.000000,   -0.000000,  102.376466,    0.000000,  149.167389,   -0.000000,    0.000000,   47.712643,    0.000000,   -0.000000,   -0.000000,   47.712643,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000003,  220.849546,   -0.000000,  220.849546,    0.000006,   47.466274,   -0.000000,   -0.000000,   -0.000000,  187.234394,    0.000006,   -0.000000,    0.000006,-1442.280680,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.110000,   55.746869,    0.000000,   -0.000000,  103.922059,   -0.000000,  154.103226,   -0.000000,    0.000001,   50.896981,    0.000001,   -0.000000,   -0.000000,   50.896981,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  240.730391,   -0.000000,  240.730391,    0.000005,   50.747462,   -0.000000,   -0.000000,   -0.000000,  194.609283,    0.000005,   -0.000000,    0.000005,-1645.868506,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.120000,   56.215712,    0.000000,   -0.000000,  105.729754,   -0.000000,  160.304929,   -0.000000,   -0.000001,   54.774051,   -0.000001,   -0.000000,   -0.000000,   54.774051,   -0.000000,   -0.000000,   -0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  266.830460,   -0.000000,  266.830460,    0.000004,   54.860707,   -0.000000,   -0.000000,   -0.000000,  203.214198,    0.000004,   -0.000000,    0.000004,-1927.442348,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.130000,   56.746210,    0.000000,   -0.000000,  107.851138,   -0.000000,  168.280311,   -0.000000,    0.000001,   59.518480,    0.000001,   -0.000000,   -0.000000,   59.518480,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  302.118255,   -0.000000,  302.118255,    0.000006,   60.094847,   -0.000000,   -0.000000,   -0.000000,  213.225158,    0.000006,   -0.000000,    0.000006,-2333.084245,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.140000,   57.346357,    0.000000,   -0.000000,  110.358075,   -0.000000,  178.903553,   -0.000000,    0.000000,   65.361182,    0.000000,   -0.000000,   -0.000000,   65.361182,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000002,  351.870509,    0.000000,  351.870509,    0.000006,   66.895037,   -0.000000,   -0.000000,   -0.000000,  224.821414,    0.000006,   -0.000000,    0.000006,-2951.968374,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.150000,   58.026724,    0.000000,   -0.000000,  113.355379,    0.000000,  193.835737,   -0.000000,   -0.000001,   72.601073,   -0.000001,   -0.000000,   -0.000000,   72.601073,   -0.000000,   -0.000000,   -0.000001,   -0.000000,    0.000000,   -0.000000,    0.000002,  426.431689,    0.000000,  426.431689,    0.000004,   75.982686,   -0.000000,   -0.000000,   -0.000000,  238.114384,    0.000003,   -0.000000,    0.000003,-3978.426758,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.160000,   58.801836,    0.000000,   -0.000000,  117.007076,   -0.000000,  216.720973,   -0.000000,   -0.000000,   81.597625,   -0.000000,   -0.000000,   -0.000000,   81.597625,   -0.000000,   -0.000000,   -0.000001,   -0.000000,    0.000000,   -0.000000,    0.000002,  549.171475,    0.000000,  549.171475,    0.000006,   88.607566,   -0.000000,   -0.000000,   -0.000000,  252.883640,    0.000007,   -0.000000,    0.000007,-5916.464462,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.170000,   59.692840,    0.000000,   -0.000000,  121.602242,    0.000000,  257.603903,   -0.000000,   -0.000002,   92.679009,   -0.000002,   -0.000000,    0.000000,   92.679009,    0.000000,   -0.000000,   -0.000002,   -0.000000,    0.000000,   -0.000000,    0.000002,  786.251510,    0.000000,  786.251510,    0.000003,  107.147275,   -0.000000,   -0.000000,   -0.000000,  267.440079,    0.000006,   -0.000000,    0.000006,-10499.271442,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.180000,   60.733597,    0.000000,   -0.000000,  127.779108,    0.000000,  359.182207,   -0.000000,   -0.000002,  105.819240,   -0.000002,   -0.000000,    0.000000,  105.819240,    0.000000,   -0.000000,   -0.000003,   -0.000000,    0.000000,   -0.000000,    0.000003, 1425.850746,    0.000000, 1425.850746,   -0.000004,  136.821306,   -0.000000,    0.000000,   -0.000000,  271.897614,   -0.000003,    0.000000,   -0.000003,-28149.342262,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.190000,   61.989125,    0.000000,   -0.000000,  137.878487,   -0.000000, 1377.491769,   -0.000000,   -0.000002,  131.708948,   -0.000002,   -0.000000,   -0.000000,  131.708948,   -0.000000,   -0.000000,   -0.000003,   -0.000000,    0.000000,   -0.000000,   -0.000003, 8395.324558,    0.000000, 8395.324558,   -0.000281,  192.372145,   -0.000000,    0.000000,   -0.000000,  169.325396,    0.000282,    0.000000,    0.000282,-695900.427505,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.000000,   53.468589,    0.000000,    0.000000,   96.065660,    0.000000,  131.746014,   -0.000000,    0.000001,   35.835225,    0.000001,   -0.000000,   -0.000000,   35.835225,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  157.473115,   -0.000000,  157.473115,   -0.000004,   35.835225,   -0.000000,   -0.000000,   -0.000000,  157.473115,   -0.000004,   -0.000000,   -0.000004, -861.410094,   -0.000000,    0.000001,   35.835225,    0.000001,   -0.000000,   -0.000000,   35.835225,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  157.473115,   -0.000000,  157.473115,   -0.000004,   35.835225,   -0.000000,   -0.000000,   -0.000000,  157.473115,   -0.000004,   -0.000000,   -0.000004, -861.410094
x,    0.010000,    0.040000,   53.747075,    0.000000,    0.000000,   96.970507,    0.000000,  134.031092,   -0.000000,    0.000001,   37.364167,    0.000001,   -0.000000,   -0.000000,   37.364167,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  165.150714,   -0.000000,  165.150714,   -0.000005,   37.290869,   -0.000000,   -0.000000,   -0.000000,  161.673785,   -0.000004,   -0.000000,   -0.000004, -926.318228,   -0.000000,    0.000001,   40.607784,    0.000001,   -0.000000,   -0.000000,   40.607784,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  174.445033,   -0.000000,  174.445033,   -0.000005,   40.853107,   -0.000000,   -0.000000,   -0.000000,  187.540134,   -0.000005,   -0.000000,   -0.000005,-1082.417427
x,    0.010000,    0.050000,   53.906411,    0.000000,   -0.000000,   97.494327,    0.000000,  135.383783,   -0.000000,    0.000000,   38.270182,    0.000000,   -0.000000,   -0.000000,   38.270182,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  169.787964,   -0.000000,  169.787964,   -0.000004,   38.159042,   -0.000000,   -0.000000,   -0.000000,  164.118619,   -0.000004,   -0.000000,   -0.000004, -966.315505,   -0.000000,    0.000000,   43.805408,    0.000000,   -0.000000,   -0.000000,   43.805408,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  185.415292,   -0.000000,  185.415292,   -0.000004,   44.193984,   -0.000000,   -0.000000,   -0.000000,  210.176820,   -0.000004,   -0.000000,   -0.000004,-1250.786272
x,    0.010000,    0.060000,   54.103884,    0.000000,   -0.000000,   98.149861,   -0.000000,  137.109040,   -0.000000,    0.000001,   39.425663,    0.000001,   -0.000000,   -0.000000,   39.425663,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  175.801305,   -0.000000,  175.801305,   -0.000005,   39.272667,   -0.000000,   -0.000000,   -0.000000,  167.190338,   -0.000005,   -0.000000,   -0.000005,-1019.056535,   -0.000000,    0.000001,   48.373181,    0.000001,   -0.000000,   -0.000000,   48.373181,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  200.532144,   -0.000000,  200.532144,   -0.000005,   48.913256,   -0.000000,   -0.000000,   -0.000000,  246.838883,   -0.000005,   -0.000000,   -0.000005,-1525.278042
x,    0.010000,    0.070000,   54.341271,    0.000000,   -0.000000,   98.947380,    0.000000,  139.259095,   -0.000000,    0.000001,   40.863741,    0.000001,   -0.000000,   -0.000000,   40.863741,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  183.449178,   -0.000000,  183.449178,   -0.000004,   40.669204,   -0.000000,   -0.000000,   -0.000000,  170.943697,   -0.000004,   -0.000000,   -0.000004,-1087.539416,   -0.000000,    0.000002,   55.023770,    0.000002,   -0.000000,    0.000000,   55.023770,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,   -0.000003,  221.374787,    0.000000,  221.374787,   -0.000004,   55.605880,    0.000000,   -0.000000,    0.000000,  312.200867,   -0.000005,   -0.000000,   -0.000005,-2016.304802
x,    0.010000,    0.080000,   54.620816,   -0.000000,   -0.000000,   99.900251,    0.000000,  141.906117,   -0.000000,    0.000002,   42.628560,    0.000002,   -0.000000,   -0.000000,   42.628560,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  193.096456,   -0.000000,  193.096456,   -0.000004,   42.400065,   -0.000000,   -0.000000,   -0.000000,  175.447972,   -0.000004,   -0.000000,   -0.000004,-1176.128728,   -0.000000,    0.000003,   65.239205,    0.000003,   -0.000000,    0.000000,   65.239205,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,   -0.000003,  250.648996,    0.000000,  250.648996,   -0.000003,   65.178400,    0.000000,   -0.000000,    0.000000,  456.493173,   -0.000005,   -0.000000,   -0.000005,-3096.241269
x,    0.010000,    0.090000,   54.945319,    0.000000,   -0.000000,  101.025639,   -0.000000,  145.150532,   -0.000000,    0.000000,   44.777876,    0.000000,   -0.000000,   -0.000000,   44.777876,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  205.264223,   -0.000000,  205.264223,   -0.000006,   44.535146,   -0.000000,   -0.000000,   -0.000000,  180.789285,   -0.000005,   -0.000000,   -0.000005,-1291.293014,   -0.000000,   -0.000000,   82.989873,   -0.000000,   -0.000000,    0.000000,   82.989873,    0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,   -0.000005,  293.365002,    0.000000,  293.365002,   -0.000004,   77.081543,    0.000000,   -0.000000,    0.000000, 1053.283859,   -0.000006,   -0.000000,   -0.000006,-7493.747018
x,    0.010000,    0.100000,   55.318266,    0.000000,   -0.000000,  102.345706,    0.000000,  149.134881,   -0.000000,    0.000001,   47.387787,    0.000001,   -0.000000,    0.000000,   47.387787,    0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  220.712966,   -0.000000,  220.712966,   -0.000005,   47.171020,   -0.000000,   -0.000000,   -0.000000,  187.073516,   -0.000005,   -0.000000,   -0.000005,-1442.887066,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.110000,   55.744010,    0.000000,   -0.000000,  103.889310,    0.000000,  154.067370,   -0.000000,    0.000001,   50.559043,    0.000001,   -0.000000,    0.000000,   50.559043,    0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  240.587365,   -0.000000,  240.587365,   -0.000005,   50.443446,   -0.000000,   -0.000000,   -0.000000,  194.429156,   -0.000004,   -0.000000,   -0.000004,-1646.506994,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.120000,   56.228023,   -0.000000,   -0.000000,  105.694501,    0.000000,  160.264321,   -0.000000,    0.000000,   54.425673,    0.000000,   -0.000000,    0.000000,   54.425673,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  266.682798,   -0.000000,  266.682798,   -0.000005,   54.547330,   -0.000000,   -0.000000,   -0.000000,  203.008744,   -0.000004,   -0.000000,   -0.000004,-1928.097951,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.130000,   56.777277,    0.000000,   -0.000000,  107.812752,   -0.000000,  168.232664,   -0.000000,    0.000001,   59.168350,    0.000001,   -0.000000,    0.000000,   59.168350,    0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,   -0.000005,  301.971260,    0.000000,  301.971260,   -0.000006,   59.772510,    0.000000,   -0.000000,    0.000000,  212.985885,   -0.000006,   -0.000000,   -0.000006,-2333.702982,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.140000,   57.400826,    0.000000,   -0.000000,  110.315615,    0.000000,  178.844521,   -0.000000,    0.000001,   65.031281,    0.000001,   -0.000000,    0.000000,   65.031281,    0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,   -0.000004,  351.737362,    0.000000,  351.737362,   -0.000006,   66.565118,    0.000000,   -0.000000,    0.000000,  224.535418,   -0.000005,   -0.000000,   -0.000005,-2952.392333,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.150000,   58.110749,    0.000000,   -0.000000,  113.307548,   -0.000000,  193.756113,   -0.000000,    0.000000,   72.347033,    0.000000,   -0.000000,    0.000000,   72.347033,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000005,  426.343746,    0.000000,  426.343746,   -0.000006,   75.649831,    0.000000,   -0.000000,    0.000000,  237.761659,   -0.000005,   -0.000000,   -0.000005,-3978.138057,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.160000,   58.923764,    0.000000,   -0.000000,  116.951738,    0.000000,  216.597023,   -0.000000,    0.000003,   81.566985,    0.000003,   -0.000000,    0.000000,   81.566985,    0.000000,   -0.000000,    0.000003,   -0.000000,    0.000000,   -0.000000,   -0.000003,  549.205690,    0.000000,  549.205690,   -0.000007,   88.281752,    0.000000,   -0.000000,    0.000000,  252.430830,   -0.000003,   -0.000000,   -0.000003,-5913.525449,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.170000,   59.864349,    0.000000,   -0.000000,  121.535694,   -0.000000,  257.353583,   -0.000000,    0.000002,   93.322912,    0.000002,   -0.000000,    0.000000,   93.322912,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000004,  786.589351,    0.000000,  786.589351,   -0.000006,  106.851484,    0.000000,   -0.000000,    0.000000,  266.829968,   -0.000002,   -0.000000,   -0.000002,-10483.465539,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.180000,   60.971649,    0.000000,   -0.000000,  127.692954,   -0.000000,  358.301965,   -0.000000,    0.000002,  109.020579,    0.000002,   -0.000000,    0.000000,  109.020579,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,   -0.000007, 1426.487989,    0.000000, 1426.487989,   -0.000020,  136.602516,    0.000000,   -0.000000,    0.000000,  271.048758,    0.000020,   -0.000000,    0.000020,-28010.097146,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.190000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.000000,   53.294078,    0.000000,   -0.000000,   95.995571,    0.000000,  131.678053,   -0.000000,    0.000001,   35.099366,    0.000001,   -0.000000,   -0.000000,   35.099366,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  157.180094,   -0.000000,  157.180094,   -0.000005,   35.099366,   -0.000000,   -0.000000,   -0.000000,  157.180094,   -0.000005,   -0.000000,   -0.000005, -862.640595,   -0.000000,    0.000001,   35.099366,    0.000001,   -0.000000,   -0.000000,   35.099366,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  157.180094,   -0.000000,  157.180094,   -0.000005,   35.099366,   -0.000000,   -0.000000,   -0.000000,  157.180094,   -0.000005,   -0.000000,   -0.000005, -862.640595
x,    0.020000,    0.040000,   53.589619,    0.000000,   -0.000000,   96.897734,    0.000000,  133.959889,   -0.000000,    0.000001,   36.597123,    0.000001,   -0.000000,   -0.000000,   36.597123,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  164.841493,   -0.000000,  164.841493,   -0.000005,   36.537265,   -0.000000,   -0.000000,   -0.000000,  161.360049,   -0.000005,   -0.000000,   -0.000005, -927.622292,   -0.000000,    0.000001,   39.804843,    0.000001,   -0.000000,   -0.000000,   39.804843,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  174.089499,   -0.000000,  174.089499,   -0.000005,   40.004009,   -0.000000,   -0.000000,   -0.000000,  187.201867,   -0.000005,   -0.000000,   -0.000005,-1083.879074
x,    0.020000,    0.050000,   53.759134,    0.000000,   -0.000000,   97.419958,    0.000000,  135.310600,   -0.000000,    0.000000,   37.485094,    0.000000,   -0.000000,   -0.000000,   37.485094,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  169.469322,   -0.000000,  169.469322,   -0.000004,   37.395313,   -0.000000,   -0.000000,   -0.000000,  163.792310,   -0.000004,   -0.000000,   -0.000004, -967.662877,   -0.000000,    0.000000,   42.964715,    0.000000,   -0.000000,   -0.000000,   42.964715,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  185.017243,   -0.000000,  185.017243,   -0.000004,   43.275579,   -0.000000,   -0.000000,   -0.000000,  209.812759,   -0.000005,   -0.000000,   -0.000005,-1252.383508
x,    0.020000,    0.060000,   53.969661,   -0.000000,   -0.000000,   98.073444,    0.000000,  137.033257,   -0.000000,    0.000000,   38.618049,    0.000000,   -0.000000,   -0.000000,   38.618049,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  175.470864,   -0.000000,  175.470864,   -0.000004,   38.496402,   -0.000000,   -0.000000,   -0.000000,  166.847654,   -0.000004,   -0.000000,   -0.000004,-1020.458505,   -0.000000,    0.000000,   47.489109,    0.000000,   -0.000000,   -0.000000,   47.489109,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  200.073346,   -0.000000,  200.073346,   -0.000004,   47.912195,   -0.000000,   -0.000000,   -0.000000,  246.445372,   -0.000005,   -0.000000,   -0.000005,-1527.005507
x,    0.020000,    0.070000,   54.223402,   -0.000000,   -0.000000,   98.868425,    0.000000,  139.179980,   -0.000000,    0.000000,   40.029101,    0.000000,   -0.000000,   -0.000000,   40.029101,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  183.104469,   -0.000000,  183.104469,   -0.000005,   39.878102,   -0.000000,   -0.000000,   -0.000000,  170.580134,   -0.000005,   -0.000000,   -0.000005,-1089.007008,   -0.000000,    0.000000,   54.099751,    0.000000,   -0.000000,   -0.000000,   54.099751,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000005,  220.829801,   -0.000000,  220.829801,   -0.000004,   54.543193,    0.000000,   -0.000000,    0.000000,  311.776748,   -0.000005,   -0.000000,   -0.000005,-2017.916548
x,    0.020000,    0.080000,   54.523153,   -0.000000,   -0.000000,   99.818165,    0.000000,  141.822788,   -0.000000,    0.000001,   41.762473,    0.000001,   -0.000000,   -0.000000,   41.762473,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  192.735156,   -0.000000,  192.735156,   -0.000004,   41.591909,   -0.000000,   -0.000000,   -0.000000,  175.058070,   -0.000004,   -0.000000,   -0.000004,-1177.679325,   -0.000000,    0.000001,   64.306368,    0.000001,   -0.000000,   -0.000000,   64.306368,   -0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,   -0.000003,  249.985325,    0.000000,  249.985325,   -0.000003,   64.289086,    0.000000,   -0.000000,    0.000000,  455.963509,   -0.000004,   -0.000000,   -0.000004,-3095.565506
x,    0.020000,    0.090000,   54.872468,    0.000000,   -0.000000,  100.939684,    0.000000,  145.061564,   -0.000000,    0.000001,   43.875577,    0.000001,   -0.000000,   -0.000000,   43.875577,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  204.883604,   -0.000000,  204.883604,   -0.000005,   43.707154,   -0.000000,   -0.000000,   -0.000000,  180.365844,   -0.000005,   -0.000000,   -0.000005,-1292.925648,   -0.000000,    0.000001,   82.146493,    0.000001,   -0.000000,    0.000000,   82.146493,    0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,   -0.000005,  292.581445,    0.000000,  292.581445,   -0.000002,   78.938875,    0.000000,   -0.000000,    0.000000, 1048.184506,   -0.000006,   -0.000000,   -0.000006,-7442.420420
x,    0.020000,    0.100000,   55.275789,    0.000000,   -0.000000,  102.255022,    0.000000,  149.038611,   -0.000000,    0.000000,   46.446348,    0.000000,   -0.000000,   -0.000000,   46.446348,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  220.311469,   -0.000000,  220.311469,   -0.000005,   46.321415,   -0.000000,   -0.000000,   -0.000000,  186.607597,   -0.000005,   -0.000000,   -0.000005,-1444.611198,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.110000,   55.738767,    0.000000,   -0.000000,  103.792785,    0.000000,  153.961226,   -0.000000,    0.000000,   49.577920,    0.000000,   -0.000000,   -0.000000,   49.577920,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  240.164737,   -0.000000,  240.164737,   -0.000005,   49.570695,   -0.000000,   -0.000000,   -0.000000,  193.908687,   -0.000005,   -0.000000,   -0.000005,-1648.310058,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.120000,   56.268610,    0.000000,   -0.000000,  105.590744,    0.000000,  160.144360,   -0.000000,    0.000001,   53.410775,    0.000001,   -0.000000,   -0.000000,   53.410775,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  266.242319,   -0.000000,  266.242319,   -0.000005,   53.651403,   -0.000000,   -0.000000,   -0.000000,  202.417271,   -0.000005,   -0.000000,   -0.000005,-1929.924096,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.130000,   56.874668,    0.000000,   -0.000000,  107.699847,    0.000000,  168.092180,   -0.000000,    0.000001,   58.139427,    0.000001,   -0.000000,    0.000000,   58.139427,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,   -0.000004,  301.524040,    0.000000,  301.524040,   -0.000006,   58.855458,   -0.000000,   -0.000000,   -0.000000,  212.299922,   -0.000005,   -0.000000,   -0.000005,-2335.383995,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.140000,   57.569308,    0.000000,   -0.000000,  110.190976,    0.000000,  178.671146,   -0.000000,    0.000001,   64.040792,    0.000001,   -0.000000,    0.000000,   64.040792,    0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,   -0.000002,  351.311981,    0.000000,  351.311981,   -0.000005,   65.634164,   -0.000000,   -0.000000,   -0.000000,  223.720490,   -0.000005,   -0.000000,   -0.000005,-2953.433551,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.150000,   58.369339,    0.000000,   -0.000000,  113.167322,    0.000000,  193.523577,   -0.000000,    0.000002,   71.526520,    0.000002,   -0.000000,    0.000000,   71.526520,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,   -0.000003,  426.008721,    0.000000,  426.008721,   -0.000007,   74.721210,   -0.000000,   -0.000000,   -0.000000,  236.764412,   -0.000006,   -0.000000,   -0.000006,-3976.998764,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.160000,   59.298456,    0.000000,   -0.000000,  116.789975,    0.000000,  216.238493,   -0.000000,    0.000001,   81.262465,    0.000001,   -0.000000,    0.000000,   81.262465,    0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,   -0.000002,  549.119776,    0.000000,  549.119776,   -0.000006,   87.391643,    0.000000,   -0.000000,    0.000000,  251.165403,   -0.000005,   -0.000000,   -0.000005,-5904.486859,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.170000,   60.391806,   -0.000000,   -0.000000,  121.341750,    0.000000,  256.640958,   -0.000000,    0.000001,   94.567647,    0.000001,   -0.000000,    0.000000,   94.567647,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000004,  787.069453,    0.000000,  787.069453,   -0.000009,  106.075168,    0.000000,   -0.000000,    0.000000,  265.155012,    0.000001,   -0.000000,    0.000001,-10437.213162,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.180000,   61.705702,    0.000000,   -0.000000,  127.442922,   -0.000000,  355.863972,   -0.000000,    0.000003,  115.964418,    0.000003,   -0.000000,    0.000000,  115.964418,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,   -0.000007, 1426.585825,    0.000000, 1426.585825,   -0.000018,  136.089657,    0.000000,   -0.000000,    0.000000,  268.799704,    0.000021,   -0.000000,    0.000021,-27619.762037,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.190000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.000000,   53.012762,   -0.000000,   -0.000000,   95.882001,    0.000000,  131.567292,   -0.000000,    0.000001,   33.950877,    0.000001,   -0.000000,   -0.000000,   33.950877,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000001,  156.716941,   -0.000000,  156.716941,   -0.000004,   33.950877,   -0.000000,   -0.000000,   -0.000000,  156.716941,   -0.000004,   -0.000000,   -0.000004, -864.567963,   -0.000000,    0.000001,   33.950877,    0.000001,   -0.000000,   -0.000000,   33.950877,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000001,  156.716941,   -0.000000,  156.716941,   -0.000004,   33.950877,   -0.000000,   -0.000000,   -0.000000,  156.716941,   -0.000004,   -0.000000,   -0.000004, -864.567963
x,    0.030000,    0.040000,   53.336581,   -0.000000,   -0.000000,   96.779900,    0.000000,  133.843911,   -0.000000,    0.000001,   35.401104,    0.000001,   -0.000000,   -0.000000,   35.401104,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000001,  164.352671,   -0.000000,  164.352671,   -0.000004,   35.362943,   -0.000000,   -0.000000,   -0.000000,  160.865023,   -0.000004,   -0.000000,   -0.000004, -929.658399,   -0.000000,    0.000001,   38.557324,    0.000001,   -0.000000,   -0.000000,   38.557324,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000001,  173.529529,   -0.000000,  173.529529,   -0.000004,   38.680807,   -0.000000,   -0.000000,   -0.000000,  186.664930,   -0.000004,   -0.000000,   -0.000004,-1086.143331
x,    0.030000,    0.050000,   53.522999,    0.000000,   -0.000000,   97.299591,   -0.000000,  135.191439,   -0.000000,    0.000000,   36.261551,    0.000000,   -0.000000,   -0.000000,   36.261551,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  168.965491,   -0.000000,  168.965491,   -0.000005,   36.206383,   -0.000000,   -0.000000,   -0.000000,  163.277989,   -0.000005,   -0.000000,   -0.000005, -969.762060,   -0.000000,    0.000000,   41.662696,    0.000000,   -0.000000,   -0.000000,   41.662696,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  184.391674,   -0.000000,  184.391674,   -0.000005,   41.843389,   -0.000000,   -0.000000,   -0.000000,  209.231240,   -0.000005,   -0.000000,   -0.000005,-1254.835028
x,    0.030000,    0.060000,   53.755229,    0.000000,    0.000000,   97.949842,    0.000000,  136.909932,   -0.000000,    0.000000,   37.360170,    0.000000,   -0.000000,   -0.000000,   37.360170,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  174.948159,   -0.000000,  174.948159,   -0.000004,   37.289605,   -0.000000,   -0.000000,   -0.000000,  166.308287,   -0.000004,   -0.000000,   -0.000004,-1022.636419,   -0.000000,    0.000000,   46.126516,    0.000000,   -0.000000,   -0.000000,   46.126516,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  199.354351,   -0.000000,  199.354351,   -0.000005,   46.344212,   -0.000000,   -0.000000,   -0.000000,  245.806763,   -0.000005,   -0.000000,   -0.000005,-1529.611846
x,    0.030000,    0.070000,   54.036197,    0.000000,   -0.000000,   98.740786,    0.000000,  139.051298,   -0.000000,    0.000001,   38.729797,    0.000001,   -0.000000,   -0.000000,   38.729797,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  182.558767,   -0.000000,  182.558767,   -0.000004,   38.650274,   -0.000000,   -0.000000,   -0.000000,  170.008904,   -0.000004,   -0.000000,   -0.000004,-1091.279716,   -0.000000,    0.000001,   52.686062,    0.000001,   -0.000000,   -0.000000,   52.686062,   -0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,   -0.000003,  219.978595,    0.000000,  219.978595,   -0.000005,   52.847438,   -0.000000,   -0.000000,   -0.000000,  311.057682,   -0.000005,   -0.000000,   -0.000005,-2020.245542
x,    0.030000,    0.080000,   54.369669,   -0.000000,   -0.000000,   99.685539,    0.000000,  141.687151,   -0.000000,   -0.000000,   40.414265,   -0.000000,   -0.000000,   -0.000000,   40.414265,   -0.000000,   -0.000000,   -0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  192.161904,   -0.000000,  192.161904,   -0.000005,   40.339843,   -0.000000,   -0.000000,   -0.000000,  174.446569,   -0.000004,   -0.000000,   -0.000004,-1180.056050,   -0.000000,   -0.000001,   62.895800,   -0.000001,   -0.000000,   -0.000000,   62.895800,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000005,  248.951467,    0.000000,  248.951467,   -0.000003,   62.706410,    0.000000,   -0.000000,    0.000000,  454.957424,   -0.000004,   -0.000000,   -0.000004,-3094.098192
x,    0.030000,    0.090000,   54.760455,    0.000000,   -0.000000,  100.800977,    0.000000,  144.917129,   -0.000000,    0.000000,   42.471952,    0.000000,   -0.000000,   -0.000000,   42.471952,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  204.278722,   -0.000000,  204.278722,   -0.000004,   42.428783,   -0.000000,   -0.000000,   -0.000000,  179.703903,   -0.000004,   -0.000000,   -0.000004,-1295.426771,   -0.000000,   -0.000001,   80.904780,   -0.000001,   -0.000000,   -0.000000,   80.904780,   -0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,   -0.000006,  291.355112,    0.000000,  291.355112,    0.000004,   80.231555,    0.000000,   -0.000000,    0.000000, 1039.809672,   -0.000003,   -0.000000,   -0.000003,-7366.794538
x,    0.030000,    0.100000,   55.214702,    0.000000,   -0.000000,  102.108854,    0.000000,  148.882533,   -0.000000,    0.000001,   44.981213,    0.000001,   -0.000000,   -0.000000,   44.981213,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  219.670615,   -0.000000,  219.670615,   -0.000004,   45.014810,   -0.000000,   -0.000000,   -0.000000,  185.881833,   -0.000004,   -0.000000,   -0.000004,-1447.228595,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.110000,   55.740311,   -0.000000,    0.000000,  103.637444,    0.000000,  153.789497,   -0.000000,    0.000000,   48.048524,    0.000000,   -0.000000,    0.000000,   48.048524,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  239.484956,   -0.000000,  239.484956,   -0.000004,   48.235800,   -0.000000,   -0.000000,   -0.000000,  193.101657,   -0.000004,   -0.000000,   -0.000004,-1651.010986,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.120000,   56.347558,    0.000000,   -0.000000,  105.424030,    0.000000,  159.950773,   -0.000000,    0.000001,   51.821539,    0.000001,   -0.000000,   -0.000000,   51.821539,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  265.523666,   -0.000000,  265.523666,   -0.000005,   52.291119,   -0.000000,   -0.000000,   -0.000000,  201.505405,   -0.000004,   -0.000000,   -0.000004,-1932.599054,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.130000,   57.050017,    0.000000,   -0.000000,  107.518836,    0.000000,  167.866391,   -0.000000,   -0.000000,   56.510997,   -0.000000,   -0.000000,    0.000000,   56.510997,    0.000000,   -0.000000,   -0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  300.773556,   -0.000000,  300.773556,   -0.000005,   57.478191,   -0.000000,   -0.000000,   -0.000000,  211.250372,   -0.000005,   -0.000000,   -0.000005,-2337.730384,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.140000,   57.866019,    0.000000,   -0.000000,  109.991636,   -0.000000,  178.394149,   -0.000000,    0.000002,   62.430811,    0.000002,   -0.000000,    0.000000,   62.430811,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,   -0.000000,  350.551889,    0.000000,  350.551889,   -0.000004,   64.258677,    0.000000,   -0.000000,    0.000000,  222.485932,   -0.000004,   -0.000000,   -0.000004,-2954.612684,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.150000,   58.821009,   -0.000000,   -0.000000,  112.943797,    0.000000,  193.155660,   -0.000000,    0.000000,   70.081093,    0.000000,   -0.000000,    0.000000,   70.081093,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000003,  425.292616,    0.000000,  425.292616,   -0.000005,   73.386171,    0.000000,   -0.000000,    0.000000,  235.274155,   -0.000003,   -0.000000,   -0.000003,-3974.486301,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.160000,   59.951615,    0.000000,   -0.000000,  116.533111,   -0.000000,  215.679947,   -0.000000,    0.000000,   80.358990,    0.000000,   -0.000000,    0.000000,   80.358990,    0.000000,   -0.000000,   -0.000001,   -0.000000,    0.000000,   -0.000000,   -0.000006,  548.552810,    0.000000,  548.552810,   -0.000006,   86.175090,    0.000000,   -0.000000,    0.000000,  249.310715,   -0.000001,   -0.000000,   -0.000001,-5889.225913,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.170000,   61.313180,    0.000000,   -0.000000,  121.035390,   -0.000000,  255.558618,   -0.000000,   -0.000001,   95.293378,   -0.000001,   -0.000000,    0.000000,   95.293378,    0.000000,   -0.000000,   -0.000002,   -0.000000,    0.000000,   -0.000000,   -0.000005,  786.688689,    0.000000,  786.688689,   -0.000006,  105.135550,   -0.000000,   -0.000000,   -0.000000,  262.774120,    0.000001,   -0.000000,    0.000001,-10364.383886,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.180000,   62.995323,    0.000000,   -0.000000,  127.050808,   -0.000000,  352.319349,   -0.000000,    0.000001,  122.406643,    0.000001,   -0.000000,    0.000000,  122.406643,    0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,   -0.000007, 1422.993822,    0.000000, 1422.993822,   -0.000013,  135.745245,    0.000000,   -0.000000,    0.000000,  265.800754,    0.000031,   -0.000000,    0.000031,-27044.178208,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.190000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.000000,   52.637098,    0.000000,   -0.000000,   95.729187,   -0.000000,  131.417018,   -0.000000,    0.000000,   32.485135,    0.000000,   -0.000000,   -0.000000,   32.485135,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  156.115303,   -0.000000,  156.115303,   -0.000004,   32.485135,   -0.000000,   -0.000000,   -0.000000,  156.115303,   -0.000004,   -0.000000,   -0.000004, -867.035158,   -0.000000,    0.000000,   32.485135,    0.000000,   -0.000000,   -0.000000,   32.485135,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  156.115303,   -0.000000,  156.115303,   -0.000004,   32.485135,   -0.000000,   -0.000000,   -0.000000,  156.115303,   -0.000004,   -0.000000,   -0.000004, -867.035158
x,    0.040000,    0.040000,   53.000155,    0.000000,   -0.000000,   96.621497,   -0.000000,  133.686678,   -0.000000,    0.000000,   33.876731,    0.000000,   -0.000000,   -0.000000,   33.876731,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  163.717607,   -0.000000,  163.717607,   -0.000004,   33.867280,   -0.000000,   -0.000000,   -0.000000,  160.223416,   -0.000004,   -0.000000,   -0.000004, -932.253401,   -0.000000,    0.000000,   36.974780,    0.000000,   -0.000000,   -0.000000,   36.974780,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  172.805430,   -0.000000,  172.805430,   -0.000005,   36.996421,   -0.000000,   -0.000000,   -0.000000,  185.963943,   -0.000005,   -0.000000,   -0.000005,-1088.998012
x,    0.040000,    0.050000,   53.210073,   -0.000000,   -0.000000,   97.137894,    0.000000,  135.030009,   -0.000000,    0.000001,   34.703312,    0.000001,   -0.000000,   -0.000000,   34.703312,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  168.310699,   -0.000000,  168.310699,   -0.000004,   34.694137,   -0.000000,   -0.000000,   -0.000000,  162.612201,   -0.000004,   -0.000000,   -0.000004, -972.431917,   -0.000000,    0.000001,   40.018477,    0.000001,   -0.000000,   -0.000000,   40.018477,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  183.584927,   -0.000000,  183.584927,   -0.000004,   40.020210,   -0.000000,   -0.000000,   -0.000000,  208.466542,   -0.000005,   -0.000000,   -0.000005,-1257.890164
x,    0.040000,    0.060000,   53.472542,    0.000000,   -0.000000,   97.783894,    0.000000,  136.742921,   -0.000000,    0.000001,   35.759474,    0.000001,   -0.000000,   -0.000000,   35.759474,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000000,  174.268616,   -0.000000,  174.268616,   -0.000004,   35.757189,   -0.000000,   -0.000000,   -0.000000,  165.611398,   -0.000004,   -0.000000,   -0.000004,-1025.394799,   -0.000000,    0.000002,   44.417917,    0.000002,   -0.000000,   -0.000000,   44.417917,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000001,  198.430531,   -0.000000,  198.430531,   -0.000004,   44.340837,   -0.000000,   -0.000000,   -0.000000,  244.952552,   -0.000004,   -0.000000,   -0.000004,-1532.782673
x,    0.040000,    0.070000,   53.791529,   -0.000000,   -0.000000,   98.569565,    0.000000,  138.877168,   -0.000000,    0.000000,   37.077905,    0.000000,   -0.000000,   -0.000000,   37.077905,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  181.848677,   -0.000000,  181.848677,   -0.000004,   37.094681,   -0.000000,   -0.000000,   -0.000000,  169.272485,   -0.000003,   -0.000000,   -0.000003,-1094.144217,   -0.000000,    0.000000,   50.935387,    0.000000,   -0.000000,   -0.000000,   50.935387,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  218.889572,   -0.000000,  218.889572,   -0.000003,   50.644831,    0.000000,   -0.000000,    0.000000,  310.053110,   -0.000004,   -0.000000,   -0.000004,-2022.897906
x,    0.040000,    0.080000,   54.172210,    0.000000,   -0.000000,   99.507830,   -0.000000,  141.503896,   -0.000000,   -0.000000,   38.702043,   -0.000000,   -0.000000,   -0.000000,   38.702043,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  191.415004,   -0.000000,  191.415004,   -0.000005,   38.758572,   -0.000000,   -0.000000,   -0.000000,  173.660575,   -0.000005,   -0.000000,   -0.000005,-1183.038680,   -0.000000,   -0.000000,   61.195595,   -0.000000,   -0.000000,   -0.000000,   61.195595,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000004,  247.634325,    0.000000,  247.634325,   -0.000004,   60.466991,    0.000000,   -0.000000,    0.000000,  453.425624,   -0.000005,   -0.000000,   -0.000005,-3091.638015
x,    0.040000,    0.090000,   54.621267,   -0.000000,   -0.000000,  100.615337,    0.000000,  144.722133,   -0.000000,   -0.000000,   40.690369,   -0.000000,   -0.000000,   -0.000000,   40.690369,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  203.488148,   -0.000000,  203.488148,   -0.000006,   40.820444,   -0.000000,   -0.000000,   -0.000000,  178.855923,   -0.000005,   -0.000000,   -0.000005,-1298.531470,   -0.000000,    0.000000,   79.539406,    0.000000,   -0.000000,   -0.000000,   79.539406,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000005,  289.785549,    0.000000,  289.785549,   -0.000001,   80.090251,    0.000000,   -0.000000,    0.000000, 1028.554476,   -0.000005,   -0.000000,   -0.000005,-7275.297124
x,    0.040000,    0.100000,   55.147346,    0.000000,   -0.000000,  101.913550,    0.000000,  148.672253,   -0.000000,    0.000000,   43.122236,    0.000000,   -0.000000,   -0.000000,   43.122236,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  218.828929,   -0.000000,  218.828929,   -0.000005,   43.379994,   -0.000000,   -0.000000,   -0.000000,  184.956134,   -0.000004,   -0.000000,   -0.000004,-1450.441228,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.110000,   55.761750,   -0.000000,   -0.000000,  103.430232,   -0.000000,  153.558599,   -0.000000,   -0.000001,   46.106398,   -0.000001,   -0.000000,   -0.000000,   46.106398,   -0.000000,   -0.000000,   -0.000002,   -0.000000,   -0.000000,   -0.000000,   -0.000005,  238.584745,   -0.000000,  238.584745,   -0.000004,   46.578043,   -0.000000,   -0.000000,   -0.000000,  192.078110,   -0.000004,   -0.000000,   -0.000004,-1654.260684,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.120000,   56.479374,    0.000000,   -0.000000,  105.202159,   -0.000000,  159.691434,   -0.000000,   -0.000001,   49.797528,   -0.000001,   -0.000000,   -0.000000,   49.797528,   -0.000000,   -0.000000,   -0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000005,  264.557690,   -0.000000,  264.557690,   -0.000005,   50.620275,   -0.000000,   -0.000000,   -0.000000,  200.357021,   -0.000004,   -0.000000,   -0.000004,-1935.719074,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.130000,   57.320307,    0.000000,   -0.000000,  107.278570,    0.000000,  167.565364,   -0.000000,   -0.000000,   54.420479,   -0.000000,   -0.000000,    0.000000,   54.420479,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000005,  299.736607,   -0.000000,  299.736607,   -0.000006,   55.814146,   -0.000000,   -0.000000,   -0.000000,  209.940697,   -0.000005,   -0.000000,   -0.000005,-2340.271183,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.140000,   58.312186,   -0.000000,   -0.000000,  109.727849,   -0.000000,  178.027357,   -0.000000,    0.000001,   60.321779,    0.000001,   -0.000000,    0.000000,   60.321779,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  349.441909,   -0.000000,  349.441909,   -0.000006,   62.640393,   -0.000000,   -0.000000,   -0.000000,  220.964003,   -0.000006,   -0.000000,   -0.000006,-2955.390631,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.150000,   59.494198,    0.000000,   -0.000000,  112.649162,    0.000000,  192.673830,   -0.000000,   -0.000000,   68.078250,   -0.000000,   -0.000000,    0.000000,   68.078250,    0.000000,   -0.000000,   -0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  424.107665,   -0.000000,  424.107665,   -0.000005,   71.889429,   -0.000000,   -0.000000,   -0.000000,  233.467065,   -0.000004,   -0.000000,   -0.000004,-3970.104778,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.160000,   60.924054,    0.000000,   -0.000000,  116.196221,    0.000000,  214.961580,   -0.000000,    0.000002,   78.779155,    0.000002,   -0.000000,    0.000000,   78.779155,    0.000000,   -0.000000,    0.000003,   -0.000000,    0.000000,   -0.000000,   -0.000002,  547.245926,    0.000000,  547.245926,   -0.000007,   84.948371,   -0.000000,   -0.000000,   -0.000000,  247.114406,   -0.000004,   -0.000000,   -0.000004,-5867.947210,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.170000,   62.691012,    0.000000,   -0.000000,  120.636037,    0.000000,  254.205287,   -0.000000,   -0.000001,   95.006863,   -0.000001,   -0.000000,    0.000000,   95.006863,    0.000000,   -0.000000,   -0.000002,   -0.000000,    0.000000,   -0.000000,   -0.000005,  784.749882,    0.000000,  784.749882,   -0.000009,  104.478551,   -0.000000,   -0.000000,   -0.000000,  260.060199,   -0.000004,   -0.000000,   -0.000004,-10270.167258,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.180000,   64.942587,    0.000000,   -0.000000,  126.544158,    0.000000,  348.102619,   -0.000000,    0.000001,  126.412721,    0.000001,   -0.000000,    0.000000,  126.412721,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000003, 1413.946123,    0.000000, 1413.946123,   -0.000013,  136.295527,   -0.000000,   -0.000000,   -0.000000,  262.663584,   -0.000001,   -0.000000,   -0.000001,-26353.079445,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.190000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.000000,   52.181597,   -0.000000,   -0.000000,   95.542163,   -0.000000,  131.231312,   -0.000000,   -0.000000,   30.804213,   -0.000000,   -0.000000,   -0.000000,   30.804213,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  155.409570,   -0.000000,  155.409570,   -0.000004,   30.804213,   -0.000000,   -0.000000,   -0.000000,  155.409570,   -0.000004,   -0.000000,   -0.000004, -869.876025,   -0.000000,   -0.000000,   30.804213,   -0.000000,   -0.000000,   -0.000000,   30.804213,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  155.409570,   -0.000000,  155.409570,   -0.000004,   30.804213,   -0.000000,   -0.000000,   -0.000000,  155.409570,   -0.000004,   -0.000000,   -0.000004, -869.876025
x,    0.050000,    0.040000,   52.594445,   -0.000000,   -0.000000,   96.427840,   -0.000000,  133.492545,   -0.000000,   -0.000000,   32.131316,   -0.000000,   -0.000000,   -0.000000,   32.131316,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  162.972577,   -0.000000,  162.972577,   -0.000004,   32.155867,   -0.000000,   -0.000000,   -0.000000,  159.472639,   -0.000004,   -0.000000,   -0.000004, -935.226201,   -0.000000,   -0.000000,   35.172384,   -0.000000,   -0.000000,   -0.000000,   35.172384,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  171.960259,   -0.000000,  171.960259,   -0.000004,   35.071431,   -0.000000,   -0.000000,   -0.000000,  185.137389,   -0.000004,   -0.000000,   -0.000004,-1092.227159
x,    0.050000,    0.050000,   52.834276,    0.000000,   -0.000000,   96.940282,    0.000000,  134.830710,   -0.000000,   -0.000000,   32.920473,   -0.000000,   -0.000000,   -0.000000,   32.920473,   -0.000000,   -0.000000,   -0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  167.542679,   -0.000000,  167.542679,   -0.000003,   32.965999,   -0.000000,   -0.000000,   -0.000000,  161.834609,   -0.000003,   -0.000000,   -0.000003, -975.476996,   -0.000000,   -0.000001,   38.155654,   -0.000001,   -0.000000,   -0.000000,   38.155654,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  182.646463,   -0.000000,  182.646463,   -0.000003,   37.937698,   -0.000000,   -0.000000,   -0.000000,  207.558779,   -0.000003,   -0.000000,   -0.000003,-1261.290198
x,    0.050000,    0.060000,   53.135310,    0.000000,   -0.000000,   97.581301,   -0.000000,  136.536973,   -0.000000,   -0.000000,   33.930216,   -0.000000,   -0.000000,   -0.000000,   33.930216,   -0.000000,   -0.000000,   -0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  173.470822,   -0.000000,  173.470822,   -0.000004,   34.009586,   -0.000000,   -0.000000,   -0.000000,  164.798675,   -0.000004,   -0.000000,   -0.000004,-1028.531510,   -0.000000,   -0.000001,   42.500197,   -0.000001,   -0.000000,   -0.000000,   42.500197,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  197.359559,   -0.000000,  197.359559,   -0.000005,   42.048128,   -0.000000,   -0.000000,   -0.000000,  243.921541,   -0.000005,   -0.000000,   -0.000005,-1536.219428
x,    0.050000,    0.070000,   53.502939,    0.000000,   -0.000000,   98.360737,   -0.000000,  138.662628,   -0.000000,   -0.000000,   35.192412,   -0.000000,   -0.000000,   -0.000000,   35.192412,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000001,  181.014280,   -0.000000,  181.014280,   -0.000004,   35.325221,   -0.000000,   -0.000000,   -0.000000,  168.415748,   -0.000004,   -0.000000,   -0.000004,-1097.383150,   -0.000000,   -0.000000,   49.005497,   -0.000000,   -0.000000,   -0.000000,   49.005497,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  217.632802,   -0.000000,  217.632802,   -0.000004,   48.093894,   -0.000000,   -0.000000,   -0.000000,  308.794548,   -0.000004,   -0.000000,   -0.000004,-2025.531616
x,    0.050000,    0.080000,   53.944245,    0.000000,   -0.000000,   99.291346,    0.000000,  141.278382,   -0.000000,    0.000000,   36.750271,    0.000000,   -0.000000,   -0.000000,   36.750271,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  190.535937,   -0.000000,  190.535937,   -0.000004,   36.966178,   -0.000000,   -0.000000,   -0.000000,  172.748916,   -0.000004,   -0.000000,   -0.000004,-1186.386362,   -0.000000,    0.000001,   59.405598,    0.000001,   -0.000000,   -0.000000,   59.405598,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  246.120793,   -0.000000,  246.120793,   -0.000004,   57.716160,   -0.000000,   -0.000000,   -0.000000,  451.382499,   -0.000004,   -0.000000,   -0.000004,-3088.008453
x,    0.050000,    0.090000,   54.468469,   -0.000000,   -0.000000,  100.389510,    0.000000,  144.482520,   -0.000000,   -0.000000,   38.662208,   -0.000000,   -0.000000,   -0.000000,   38.662208,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  202.555125,   -0.000000,  202.555125,   -0.000004,   39.006013,   -0.000000,   -0.000000,   -0.000000,  177.876077,   -0.000004,   -0.000000,   -0.000004,-1301.980364,   -0.000000,   -0.000001,   78.385957,   -0.000001,   -0.000000,   -0.000000,   78.385957,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000004,  287.974921,    0.000000,  287.974921,   -0.000002,   78.425693,    0.000000,   -0.000000,    0.000000, 1015.001872,   -0.000004,   -0.000000,   -0.000004,-7174.501018
x,    0.050000,    0.100000,   55.087726,   -0.000000,   -0.000000,  101.676308,    0.000000,  148.414208,   -0.000000,    0.000000,   41.008097,    0.000000,   -0.000000,   -0.000000,   41.008097,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  217.831126,   -0.000000,  217.831126,   -0.000005,   41.547630,   -0.000000,   -0.000000,   -0.000000,  183.891652,   -0.000005,   -0.000000,   -0.000005,-1453.950995,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.110000,   55.818039,    0.000000,   -0.000000,  103.179091,    0.000000,  153.276141,   -0.000000,   -0.000000,   43.899302,   -0.000000,   -0.000000,   -0.000000,   43.899302,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  237.508952,   -0.000000,  237.508952,   -0.000004,   44.737880,   -0.000000,   -0.000000,   -0.000000,  190.907875,   -0.000004,   -0.000000,   -0.000004,-1657.736987,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.120000,   56.680922,    0.000000,   -0.000000,  104.933825,    0.000000,  159.375097,   -0.000000,   -0.000000,   47.495323,   -0.000000,   -0.000000,   -0.000000,   47.495323,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000003,  263.387855,   -0.000000,  263.387855,   -0.000004,   48.791734,   -0.000000,   -0.000000,   -0.000000,  199.053984,   -0.000004,   -0.000000,   -0.000004,-1938.909391,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.130000,   57.705835,    0.000000,   -0.000000,  106.988813,   -0.000000,  167.199971,   -0.000000,    0.000000,   52.033661,    0.000000,   -0.000000,    0.000000,   52.033661,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000001,  298.450828,   -0.000000,  298.450828,   -0.000004,   54.034446,   -0.000000,   -0.000000,   -0.000000,  208.468872,   -0.000003,   -0.000000,   -0.000003,-2342.593590,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.140000,   58.934157,    0.000000,   -0.000000,  109.410879,    0.000000,  177.585628,   -0.000000,    0.000001,   57.887848,    0.000001,   -0.000000,    0.000000,   57.887848,    0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,   -0.000001,  348.005378,    0.000000,  348.005378,   -0.000004,   60.978770,   -0.000000,   -0.000000,   -0.000000,  219.275116,   -0.000004,   -0.000000,   -0.000004,-2955.379435,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.150000,   60.425896,    0.000000,   -0.000000,  112.296589,   -0.000000,  192.099950,   -0.000000,   -0.000001,   65.695125,   -0.000001,   -0.000000,    0.000000,   65.695125,    0.000000,   -0.000000,   -0.000003,   -0.000000,   -0.000000,   -0.000000,   -0.000004,  422.445468,   -0.000000,  422.445468,   -0.000003,   70.476184,   -0.000000,   -0.000000,   -0.000000,  231.496198,   -0.000003,   -0.000000,   -0.000003,-3963.637673,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.160000,   62.271665,    0.000000,   -0.000000,  115.795056,    0.000000,  214.120110,   -0.000000,    0.000000,   76.690582,    0.000000,   -0.000000,    0.000000,   76.690582,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000003,  545.121552,    0.000000,  545.121552,   -0.000005,   84.038342,   -0.000000,   -0.000000,   -0.000000,  244.778663,   -0.000002,   -0.000000,   -0.000002,-5841.235071,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.170000,   64.615586,   -0.000000,   -0.000000,  120.163699,   -0.000000,  252.665001,   -0.000000,    0.000000,   93.852412,    0.000000,   -0.000000,    0.000000,   93.852412,    0.000000,   -0.000000,   -0.000001,   -0.000000,    0.000000,   -0.000000,   -0.000003,  781.050007,    0.000000,  781.050007,   -0.000004,  104.600289,   -0.000000,   -0.000000,   -0.000000,  257.292237,    0.000001,   -0.000000,    0.000001,-10160.220136,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.180000,   67.703560,    0.000000,   -0.000000,  125.950205,   -0.000000,  343.528434,   -0.000000,   -0.000000,  128.142803,   -0.000000,   -0.000000,    0.000000,  128.142803,    0.000000,   -0.000000,   -0.000001,   -0.000000,    0.000000,   -0.000000,   -0.000007, 1399.357637,    0.000000, 1399.357637,   -0.000012,  138.634131,   -0.000000,   -0.000000,   -0.000000,  259.780010,    0.000018,   -0.000000,    0.000018,-25601.840912,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.190000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.000000,   53.527777,    0.000000,   -0.000000,   96.089366,   -0.000000,  131.768901,   -0.000000,    0.000001,   36.088945,    0.000001,   -0.000000,   -0.000000,   36.088945,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  157.573438,   -0.000000,  157.573438,    0.000006,   36.088945,   -0.000000,   -0.000000,   -0.000000,  157.573438,    0.000006,   -0.000000,    0.000006, -860.985183,   -0.000000,    0.000001,   36.088945,    0.000001,   -0.000000,   -0.000000,   36.088945,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  157.573438,   -0.000000,  157.573438,    0.000006,   36.088945,   -0.000000,   -0.000000,   -0.000000,  157.573438,    0.000006,   -0.000000,    0.000006, -860.985183
y,    0.000000,    0.040000,   53.800565,    0.000000,   -0.000000,   96.995129,   -0.000000,  134.055078,   -0.000000,    0.000001,   37.628769,    0.000001,   -0.000000,   -0.000000,   37.628769,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  165.256568,   -0.000000,  165.256568,    0.000006,   37.550932,   -0.000000,   -0.000000,   -0.000000,  161.781308,    0.000006,   -0.000000,    0.000006, -925.867077,   -0.000000,    0.000001,   40.885299,    0.000001,   -0.000000,   -0.000000,   40.885299,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  174.566999,   -0.000000,  174.566999,    0.000006,   41.146052,   -0.000000,   -0.000000,   -0.000000,  187.655627,    0.000006,   -0.000000,    0.000006,-1081.909417
y,    0.000000,    0.050000,   53.956503,    0.000000,   -0.000000,   97.519493,   -0.000000,  135.408437,   -0.000000,    0.000001,   38.541067,    0.000001,   -0.000000,   -0.000000,   38.541067,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  169.897024,   -0.000000,  169.897024,    0.000005,   38.422731,   -0.000000,   -0.000000,   -0.000000,  164.230515,    0.000005,   -0.000000,    0.000005, -965.848871,   -0.000000,    0.000001,   44.096434,    0.000001,   -0.000000,   -0.000000,   44.096434,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  185.552005,   -0.000000,  185.552005,    0.000005,   44.510615,   -0.000000,   -0.000000,   -0.000000,  210.300618,    0.000005,   -0.000000,    0.000005,-1250.228246
y,    0.000000,    0.060000,   54.149620,    0.000000,   -0.000000,   98.175716,    0.000000,  137.134563,   -0.000000,    0.000000,   39.704329,    0.000000,   -0.000000,   -0.000000,   39.704329,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  175.914363,   -0.000000,  175.914363,    0.000005,   39.540804,   -0.000000,   -0.000000,   -0.000000,  167.307931,    0.000005,   -0.000000,    0.000005,-1018.570478,   -0.000000,   -0.000000,   48.679843,   -0.000000,   -0.000000,   -0.000000,   48.679843,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  200.689954,   -0.000000,  200.689954,    0.000005,   49.257181,   -0.000000,   -0.000000,   -0.000000,  246.971336,    0.000005,   -0.000000,    0.000005,-1524.669158
y,    0.000000,    0.070000,   54.381556,    0.000000,   -0.000000,   98.974118,    0.000000,  139.285764,   -0.000000,    0.000000,   41.151881,    0.000000,   -0.000000,   -0.000000,   41.151881,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  183.567060,   -0.000000,  183.567060,    0.000005,   40.942803,   -0.000000,   -0.000000,   -0.000000,  171.068596,    0.000005,   -0.000000,    0.000005,-1087.029204,   -0.000000,    0.000000,   55.345401,    0.000000,   -0.000000,   -0.000000,   55.345401,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  221.562609,   -0.000000,  221.562609,    0.000006,   55.966106,   -0.000000,   -0.000000,   -0.000000,  312.339199,    0.000005,   -0.000000,    0.000005,-2015.721055
y,    0.000000,    0.080000,   54.654368,    0.000000,   -0.000000,   99.928065,    0.000000,  141.934246,   -0.000000,    0.000000,   42.927684,    0.000000,   -0.000000,   -0.000000,   42.927684,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  193.219967,   -0.000000,  193.219967,    0.000004,   42.679979,   -0.000000,   -0.000000,   -0.000000,  175.582134,    0.000004,   -0.000000,    0.000004,-1175.590112,   -0.000000,   -0.000000,   65.565167,   -0.000000,   -0.000000,   -0.000000,   65.565167,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  250.878141,   -0.000000,  250.878141,    0.000003,   65.454128,    0.000000,   -0.000000,    0.000000,  456.651198,    0.000004,   -0.000000,    0.000004,-3096.431100
y,    0.000000,    0.090000,   54.970618,    0.000000,   -0.000000,  101.054776,    0.000000,  145.180549,   -0.000000,    0.000000,   45.089393,    0.000000,   -0.000000,   -0.000000,   45.089393,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  205.394052,   -0.000000,  205.394052,    0.000005,   44.822291,   -0.000000,   -0.000000,   -0.000000,  180.935177,    0.000005,   -0.000000,    0.000005,-1290.721778,   -0.000000,   -0.000000,   83.282931,   -0.000000,   -0.000000,   -0.000000,   83.282931,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  293.634354,   -0.000000,  293.634354,    0.000004,   76.174761,    0.000000,   -0.000000,    0.000000, 1054.974179,    0.000003,   -0.000000,    0.000003,-7512.114046
y,    0.000000,    0.100000,   55.333475,    0.000000,   -0.000000,  102.376466,    0.000000,  149.167389,   -0.000000,    0.000000,   47.712643,    0.000000,   -0.000000,   -0.000000,   47.712643,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000003,  220.849546,   -0.000000,  220.849546,    0.000006,   47.466274,   -0.000000,   -0.000000,   -0.000000,  187.234394,    0.000006,   -0.000000,    0.000006,-1442.280680,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.110000,   55.746869,    0.000000,   -0.000000,  103.922059,   -0.000000,  154.103226,   -0.000000,    0.000001,   50.896981,    0.000001,   -0.000000,   -0.000000,   50.896981,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  240.730391,   -0.000000,  240.730391,    0.000005,   50.747462,   -0.000000,   -0.000000,   -0.000000,  194.609283,    0.000005,   -0.000000,    0.000005,-1645.868506,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.120000,   56.215712,    0.000000,   -0.000000,  105.729754,   -0.000000,  160.304929,   -0.000000,   -0.000001,   54.774051,   -0.000001,   -0.000000,   -0.000000,   54.774051,   -0.000000,   -0.000000,   -0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  266.830460,   -0.000000,  266.830460,    0.000004,   54.860707,   -0.000000,   -0.000000,   -0.000000,  203.214198,    0.000004,   -0.000000,    0.000004,-1927.442348,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.130000,   56.746210,    0.000000,   -0.000000,  107.851138,   -0.000000,  168.280311,   -0.000000,    0.000001,   59.518480,    0.000001,   -0.000000,   -0.000000,   59.518480,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  302.118255,   -0.000000,  302.118255,    0.000006,   60.094847,   -0.000000,   -0.000000,   -0.000000,  213.225158,    0.000006,   -0.000000,    0.000006,-2333.084245,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.140000,   57.346357,    0.000000,   -0.000000,  110.358075,   -0.000000,  178.903553,   -0.000000,    0.000000,   65.361182,    0.000000,   -0.000000,   -0.000000,   65.361182,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000002,  351.870509,    0.000000,  351.870509,    0.000006,   66.895037,   -0.000000,   -0.000000,   -0.000000,  224.821414,    0.000006,   -0.000000,    0.000006,-2951.968374,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.150000,   58.026724,    0.000000,   -0.000000,  113.355379,    0.000000,  193.835737,   -0.000000,   -0.000001,   72.601073,   -0.000001,   -0.000000,   -0.000000,   72.601073,   -0.000000,   -0.000000,   -0.000001,   -0.000000,    0.000000,   -0.000000,    0.000002,  426.431689,    0.000000,  426.431689,    0.000004,   75.982686,   -0.000000,   -0.000000,   -0.000000,  238.114384,    0.000003,   -0.000000,    0.000003,-3978.426758,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.160000,   58.801836,    0.000000,   -0.000000,  117.007076,   -0.000000,  216.720973,   -0.000000,   -0.000000,   81.597625,   -0.000000,   -0.000000,   -0.000000,   81.597625,   -0.000000,   -0.000000,   -0.000001,   -0.000000,    0.000000,   -0.000000,    0.000002,  549.171475,    0.000000,  549.171475,    0.000006,   88.607566,   -0.000000,   -0.000000,   -0.000000,  252.883640,    0.000007,   -0.000000,    0.000007,-5916.464462,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.170000,   59.692840,    0.000000,   -0.000000,  121.602242,    0.000000,  257.603903,   -0.000000,   -0.000002,   92.679009,   -0.000002,   -0.000000,    0.000000,   92.679009,    0.000000,   -0.000000,   -0.000002,   -0.000000,    0.000000,   -0.000000,    0.000002,  786.251510,    0.000000,  786.251510,    0.000003,  107.147275,   -0.000000,   -0.000000,   -0.000000,  267.440079,    0.000006,   -0.000000,    0.000006,-10499.271442,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.180000,   60.733597,    0.000000,   -0.000000,  127.779108,    0.000000,  359.182207,   -0.000000,   -0.000002,  105.819240,   -0.000002,   -0.000000,    0.000000,  105.819240,    0.000000,   -0.000000,   -0.000003,   -0.000000,    0.000000,   -0.000000,    0.000003, 1425.850746,    0.000000, 1425.850746,   -0.000004,  136.821306,   -0.000000,    0.000000,   -0.000000,  271.897614,   -0.000003,    0.000000,   -0.000003,-28149.342262,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.190000,   61.989125,    0.000000,   -0.000000,  137.878487,   -0.000000, 1377.491769,   -0.000000,   -0.000002,  131.708948,   -0.000002,   -0.000000,   -0.000000,  131.708948,   -0.000000,   -0.000000,   -0.000003,   -0.000000,    0.000000,   -0.000000,   -0.000003, 8395.324558,    0.000000, 8395.324558,   -0.000281,  192.372145,   -0.000000,    0.000000,   -0.000000,  169.325396,    0.000282,    0.000000,    0.000282,-695900.427505,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.000000,   53.508797,   -0.000000,    0.000000,   96.028126,    0.000000,  131.795437,   -0.000000,    0.000002,   35.963571,    0.000002,   -0.000000,    0.000000,   35.963571,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000004,  157.859722,    0.000000,  157.859722,    0.000000,   35.963571,    0.000000,   -0.000000,    0.000000,  157.859722,    0.000000,   -0.000000,    0.000000, -863.175489,   -0.000000,    0.000002,   35.963571,    0.000002,   -0.000000,    0.000000,   35.963571,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000004,  157.859722,    0.000000,  157.859722,    0.000000,   35.963571,    0.000000,   -0.000000,    0.000000,  157.859722,    0.000000,   -0.000000,    0.000000, -863.175489
y,    0.010000,    0.040000,   53.780987,   -0.000000,    0.000000,   96.955288,    0.000000,  134.084592,   -0.000000,    0.000002,   37.494394,    0.000002,   -0.000000,    0.000000,   37.494394,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000004,  165.603783,    0.000000,  165.603783,    0.000000,   37.415594,    0.000000,   -0.000000,    0.000000,  162.158488,    0.000000,   -0.000000,    0.000000, -928.249198,   -0.000000,    0.000002,   40.727684,    0.000002,   -0.000000,    0.000000,   40.727684,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000004,  175.133956,    0.000000,  175.133956,    0.000000,   40.992754,    0.000000,   -0.000000,    0.000000,  188.118514,    0.000000,   -0.000000,    0.000000,-1084.765897
y,    0.010000,    0.050000,   53.936572,   -0.000000,    0.000000,   97.492549,    0.000000,  135.439803,   -0.000000,    0.000002,   38.401305,    0.000002,   -0.000000,    0.000000,   38.401305,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000003,  170.282784,    0.000000,  170.282784,    0.000000,   38.281262,    0.000000,   -0.000000,    0.000000,  164.663621,    0.000000,   -0.000000,    0.000000, -968.350776,   -0.000000,    0.000002,   43.915418,    0.000002,   -0.000000,    0.000000,   43.915418,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000003,  186.336327,    0.000000,  186.336327,    0.000000,   44.339332,    0.000000,   -0.000000,    0.000000,  210.908092,   -0.000000,   -0.000000,   -0.000000,-1253.616522
y,    0.010000,    0.060000,   54.129244,   -0.000000,    0.000000,   98.165440,    0.000000,  137.168342,   -0.000000,    0.000002,   39.557593,    0.000002,   -0.000000,    0.000000,   39.557593,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000005,  176.352140,    0.000000,  176.352140,    0.000000,   39.391211,    0.000000,   -0.000000,    0.000000,  167.814684,    0.000000,   -0.000000,    0.000000,-1021.230199,   -0.000000,    0.000002,   48.462887,    0.000002,   -0.000000,    0.000000,   48.462887,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000005,  201.824522,    0.000000,  201.824522,    0.000000,   49.062686,    0.000000,   -0.000000,    0.000000,  247.831547,   -0.000000,   -0.000000,   -0.000000,-1528.964185
y,    0.010000,    0.070000,   54.360624,   -0.000000,    0.000000,   98.984940,    0.000000,  139.322756,   -0.000000,    0.000003,   40.996487,    0.000003,   -0.000000,    0.000000,   40.996487,    0.000000,   -0.000000,    0.000003,   -0.000000,    0.000000,   -0.000000,    0.000004,  184.073829,    0.000000,  184.073829,    0.000000,   40.782774,    0.000000,   -0.000000,    0.000000,  171.670157,    0.000000,   -0.000000,    0.000000,-1089.899154,   -0.000000,    0.000003,   55.071233,    0.000003,   -0.000000,    0.000000,   55.071233,    0.000000,   -0.000000,    0.000003,   -0.000000,    0.000000,   -0.000000,    0.000005,  223.286332,    0.000000,  223.286332,   -0.000000,   55.748412,    0.000000,   -0.000000,    0.000000,  313.698068,   -0.000000,   -0.000000,   -0.000000,-2021.771349
y,    0.010000,    0.080000,   54.632757,   -0.000000,    0.000000,   99.965288,    0.000000,  141.975468,   -0.000000,    0.000002,   42.761676,    0.000002,   -0.000000,    0.000000,   42.761676,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000005,  193.818335,    0.000000,  193.818335,    0.000000,   42.506579,    0.000000,   -0.000000,    0.000000,  176.304846,    0.000000,   -0.000000,    0.000000,-1178.738739,   -0.000000,    0.000002,   65.191380,    0.000002,   -0.000000,    0.000000,   65.191380,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000005,  253.673363,    0.000000,  253.673363,   -0.000003,   65.252337,    0.000000,   -0.000000,    0.000000,  459.278250,   -0.000002,   -0.000000,   -0.000002,-3106.883671
y,    0.010000,    0.090000,   54.948186,   -0.000000,    0.000000,  101.124857,    0.000000,  145.227261,   -0.000000,    0.000002,   44.910404,    0.000002,   -0.000000,    0.000000,   44.910404,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000005,  206.115225,    0.000000,  206.115225,    0.000000,   44.631599,    0.000000,   -0.000000,    0.000000,  181.812747,    0.000000,   -0.000000,    0.000000,-1294.237841,   -0.000000,    0.000002,   82.689583,    0.000002,    0.000000,    0.000000,   82.689583,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000005,  298.680436,    0.000000,  298.680436,   -0.000001,   76.484529,    0.000000,   -0.000000,    0.000000, 1064.232147,   -0.000003,   -0.000000,   -0.000003,-7546.638275
y,    0.010000,    0.100000,   55.310052,   -0.000000,    0.000000,  102.487454,    0.000000,  149.221321,   -0.000000,    0.000002,   47.517965,    0.000002,   -0.000000,    0.000000,   47.517965,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000004,  221.737643,    0.000000,  221.737643,   -0.000000,   47.253051,    0.000000,   -0.000000,    0.000000,  188.310415,   -0.000000,   -0.000000,   -0.000000,-1446.289941,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.110000,   55.722246,   -0.000000,    0.000000,  104.084210,    0.000000,  154.167061,   -0.000000,    0.000002,   50.683935,    0.000002,   -0.000000,    0.000000,   50.683935,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000005,  241.849805,    0.000000,  241.849805,    0.000001,   50.504800,    0.000000,   -0.000000,    0.000000,  195.940620,    0.000001,   -0.000000,    0.000001,-1650.568359,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.120000,   56.189631,   -0.000000,    0.000000,  105.956345,    0.000000,  160.382427,   -0.000000,    0.000004,   54.539852,    0.000004,   -0.000000,    0.000000,   54.539852,    0.000000,   -0.000000,    0.000004,   -0.000000,    0.000000,   -0.000000,    0.000007,  268.280218,    0.000000,  268.280218,   -0.000000,   54.578526,    0.000000,   -0.000000,    0.000000,  204.877848,   -0.000000,   -0.000000,   -0.000000,-1933.129993,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.130000,   56.718343,   -0.000000,    0.000000,  108.159800,    0.000000,  168.377492,   -0.000000,    0.000003,   59.261608,    0.000003,   -0.000000,    0.000000,   59.261608,    0.000000,   -0.000000,    0.000003,   -0.000000,    0.000000,   -0.000000,    0.000004,  304.058102,    0.000000,  304.058102,   -0.000000,   59.758464,    0.000000,   -0.000000,    0.000000,  215.326545,    0.000000,   -0.000000,    0.000000,-2340.263277,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.140000,   57.316275,   -0.000000,    0.000000,  110.772816,    0.000000,  179.030539,   -0.000000,    0.000004,   65.084198,    0.000004,   -0.000000,    0.000000,   65.084198,    0.000000,   -0.000000,    0.000004,   -0.000000,    0.000000,   -0.000000,    0.000004,  354.575912,    0.000000,  354.575912,   -0.000001,   66.481958,    0.000000,   -0.000000,    0.000000,  227.508130,    0.000000,   -0.000000,    0.000000,-2961.561478,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.150000,   57.993846,   -0.000000,    0.000000,  113.909897,    0.000000,  194.011167,   -0.000000,    0.000002,   72.318902,    0.000002,   -0.000000,    0.000000,   72.318902,    0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,    0.000005,  430.422330,    0.000000,  430.422330,   -0.000001,   75.456553,    0.000000,   -0.000000,    0.000000,  241.597600,   -0.000001,   -0.000000,   -0.000001,-3992.341582,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.160000,   58.765351,   -0.000000,    0.000000,  117.750515,    0.000000,  216.984084,   -0.000000,    0.000002,   81.363234,    0.000002,   -0.000000,    0.000000,   81.363234,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000004,  555.563944,    0.000000,  555.563944,   -0.000002,   87.905246,    0.000000,   -0.000000,    0.000000,  257.471027,   -0.000001,   -0.000000,   -0.000001,-5939.429210,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.170000,   59.651553,   -0.000000,    0.000000,  122.610072,    0.000000,  258.056962,   -0.000000,    0.000004,   92.676842,    0.000004,   -0.000000,    0.000000,   92.676842,    0.000000,    0.000000,    0.000005,   -0.000000,    0.000000,   -0.000000,    0.000006,  798.001938,    0.000000,  798.001938,   -0.000007,  106.146725,    0.000000,   -0.000000,    0.000000,  273.578019,   -0.000009,   -0.000000,   -0.000009,-10547.053338,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.180000,   60.685620,   -0.000000,    0.000000,  129.177491,    0.000000,  360.249384,   -0.000000,    0.000004,  106.852854,    0.000004,   -0.000000,   -0.000000,  106.852854,   -0.000000,    0.000000,    0.000005,   -0.000000,    0.000000,   -0.000000,    0.000007, 1454.822703,    0.000000, 1454.822703,   -0.000014,  135.245307,    0.000000,   -0.000000,    0.000000,  280.128346,   -0.000007,   -0.000000,   -0.000007,-28322.061306,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.190000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.000000,   53.453034,   -0.000000,    0.000000,   95.847624,    0.000000,  131.875835,   -0.000000,    0.000002,   35.599835,    0.000002,   -0.000000,   -0.000000,   35.599835,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000005,  158.742968,   -0.000000,  158.742968,    0.000001,   35.599835,   -0.000000,   -0.000000,   -0.000000,  158.742968,    0.000001,   -0.000000,    0.000001, -869.679174,   -0.000000,    0.000002,   35.599835,    0.000002,   -0.000000,   -0.000000,   35.599835,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000005,  158.742968,   -0.000000,  158.742968,    0.000001,   35.599835,   -0.000000,   -0.000000,   -0.000000,  158.742968,    0.000001,   -0.000000,    0.000001, -869.679174
y,    0.020000,    0.040000,   53.723500,   -0.000000,    0.000000,   96.838835,    0.000000,  134.173972,   -0.000000,    0.000002,   37.104960,    0.000002,   -0.000000,   -0.000000,   37.104960,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000005,  166.672595,   -0.000000,  166.672595,    0.000001,   37.023406,   -0.000000,   -0.000000,   -0.000000,  163.317325,    0.000001,   -0.000000,    0.000001, -935.322318,   -0.000000,    0.000002,   40.271992,    0.000002,   -0.000000,    0.000000,   40.271992,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000005,  176.871069,    0.000000,  176.871069,    0.000001,   40.549384,    0.000000,   -0.000000,    0.000000,  189.541108,    0.000001,   -0.000000,    0.000001,-1093.247899
y,    0.020000,    0.050000,   53.878069,   -0.000000,    0.000000,   97.414758,    0.000000,  135.534769,   -0.000000,    0.000002,   37.996508,    0.000002,   -0.000000,    0.000000,   37.996508,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000004,  171.469044,    0.000000,  171.469044,    0.000000,   37.871594,    0.000000,   -0.000000,    0.000000,  165.992333,    0.000000,   -0.000000,    0.000000, -975.779719,   -0.000000,    0.000002,   43.393138,    0.000002,   -0.000000,    0.000000,   43.393138,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000004,  188.738281,    0.000000,  188.738281,   -0.000000,   43.844736,    0.000000,   -0.000000,    0.000000,  212.772000,   -0.000000,   -0.000000,   -0.000000,-1263.679542
y,    0.020000,    0.060000,   54.069451,   -0.000000,    0.000000,   98.137699,    0.000000,  137.270748,   -0.000000,    0.000002,   39.133124,    0.000002,   -0.000000,    0.000000,   39.133124,    0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,    0.000003,  177.696451,    0.000000,  177.696451,   -0.000000,   38.958602,    0.000000,   -0.000000,    0.000000,  169.366879,   -0.000000,   -0.000000,   -0.000000,-1029.134975,   -0.000000,    0.000001,   47.838771,    0.000001,   -0.000000,    0.000000,   47.838771,    0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,    0.000003,  205.303080,    0.000000,  205.303080,   -0.000001,   48.502172,    0.000000,   -0.000000,    0.000000,  250.465900,   -0.000001,   -0.000000,   -0.000001,-1541.740262
y,    0.020000,    0.070000,   54.299236,   -0.000000,    0.000000,   99.020615,    0.000000,  139.434850,   -0.000000,    0.000002,   40.547330,    0.000002,   -0.000000,    0.000000,   40.547330,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000003,  185.628671,    0.000000,  185.628671,    0.000001,   40.320451,    0.000000,   -0.000000,    0.000000,  173.511450,    0.000001,   -0.000000,    0.000001,-1098.428706,   -0.000000,    0.000002,   54.284558,    0.000002,   -0.000000,    0.000000,   54.284558,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000003,  228.592407,    0.000000,  228.592407,    0.000002,   55.120593,    0.000000,   -0.000000,    0.000000,  317.851092,    0.000001,   -0.000000,    0.000001,-2039.795293
y,    0.020000,    0.080000,   54.569425,   -0.000000,    0.000000,  100.080434,    0.000000,  142.100152,   -0.000000,    0.000001,   42.282061,    0.000001,   -0.000000,    0.000000,   42.282061,    0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,    0.000001,  195.653284,    0.000000,  195.653284,    0.000000,   42.006039,    0.000000,   -0.000000,    0.000000,  178.517011,    0.000000,   -0.000000,    0.000000,-1188.089020,   -0.000000,   -0.000001,   64.120177,   -0.000001,   -0.000000,    0.000000,   64.120177,    0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,    0.000001,  262.347884,    0.000000,  262.347884,   -0.000003,   64.659655,    0.000000,   -0.000000,    0.000000,  467.285847,   -0.000001,   -0.000000,   -0.000001,-3138.133211
y,    0.020000,    0.090000,   54.882502,   -0.000000,    0.000000,  101.339181,    0.000000,  145.368491,   -0.000000,    0.000002,   44.393767,    0.000002,   -0.000000,    0.000000,   44.393767,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000002,  208.325440,    0.000000,  208.325440,   -0.000001,   44.081953,    0.000000,   -0.000000,    0.000000,  184.499757,   -0.000001,   -0.000000,   -0.000001,-1304.680274,   -0.000000,    0.000002,   80.988139,    0.000002,    0.000000,    0.000000,   80.988139,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000004,  314.582962,    0.000000,  314.582962,   -0.000013,   77.240897,    0.000000,   -0.000000,    0.000000, 1092.562603,   -0.000007,   -0.000000,   -0.000007,-7652.522185
y,    0.020000,    0.100000,   55.241529,   -0.000000,    0.000000,  102.825627,    0.000000,  149.384578,   -0.000000,    0.000001,   46.956877,    0.000001,   -0.000000,    0.000000,   46.956877,    0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,    0.000002,  224.457942,    0.000000,  224.457942,    0.000000,   46.639881,    0.000000,   -0.000000,    0.000000,  191.607403,    0.000001,   -0.000000,    0.000001,-1458.212222,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.110000,   55.650302,   -0.000000,    0.000000,  104.577720,    0.000000,  154.359949,   -0.000000,    0.000001,   50.069938,    0.000001,   -0.000000,    0.000000,   50.069938,    0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,    0.000002,  245.278885,    0.000000,  245.278885,   -0.000001,   49.808055,    0.000000,   -0.000000,    0.000000,  200.027692,   -0.000000,   -0.000000,   -0.000000,-1664.534593,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.120000,   56.113538,   -0.000000,    0.000000,  106.646344,    0.000000,  160.616577,   -0.000000,    0.000005,   53.864845,    0.000005,   -0.000000,    0.000000,   53.864845,    0.000000,   -0.000000,    0.000005,   -0.000000,    0.000000,   -0.000000,    0.000003,  272.722472,    0.000000,  272.722472,    0.000000,   53.770225,    0.000000,   -0.000000,    0.000000,  209.998317,    0.000001,   -0.000000,    0.000001,-1950.041229,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.130000,   56.637184,   -0.000000,    0.000000,  109.101293,    0.000000,  168.671142,   -0.000000,    0.000002,   58.520004,    0.000002,   -0.000000,    0.000000,   58.520004,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000001,  310.005800,    0.000000,  310.005800,   -0.000001,   58.797526,    0.000000,   -0.000000,    0.000000,  221.817695,   -0.000000,   -0.000000,   -0.000000,-2361.630449,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.140000,   57.228857,   -0.000000,    0.000000,  112.041361,    0.000000,  179.414391,   -0.000000,    0.000002,   64.279926,    0.000002,   -0.000000,    0.000000,   64.279926,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000003,  362.879679,    0.000000,  362.879679,   -0.000003,   65.305504,    0.000000,   -0.000000,    0.000000,  235.848491,   -0.000003,   -0.000000,   -0.000003,-2990.158774,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.150000,   57.898573,   -0.000000,    0.000000,  115.612696,    0.000000,  194.542028,   -0.000000,    0.000004,   71.485273,    0.000004,   -0.000000,    0.000000,   71.485273,    0.000000,   -0.000000,    0.000005,   -0.000000,    0.000000,   -0.000000,    0.000006,  442.690283,    0.000000,  442.690283,   -0.000000,   73.963106,    0.000000,   -0.000000,    0.000000,  252.483364,   -0.000001,   -0.000000,   -0.000001,-4033.938425,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.160000,   58.660003,   -0.000000,    0.000000,  120.045958,    0.000000,  217.782242,   -0.000000,    0.000004,   80.623766,    0.000004,   -0.000000,    0.000000,   80.623766,    0.000000,   -0.000000,    0.000005,   -0.000000,    0.000000,   -0.000000,    0.000004,  575.258672,    0.000000,  575.258672,   -0.000001,   85.918821,    0.000000,   -0.000000,    0.000000,  271.939733,    0.000004,   -0.000000,    0.000004,-6008.434747,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.170000,   59.532902,   -0.000000,    0.000000,  125.745517,   -0.000000,  259.441747,   -0.000000,    0.000002,   92.465202,    0.000002,   -0.000000,   -0.000000,   92.465202,   -0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,    0.000001,  834.327553,    0.000000,  834.327553,   -0.000002,  103.329625,    0.000000,   -0.000000,    0.000000,  293.186694,    0.000007,   -0.000000,    0.000007,-10692.522619,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.180000,   60.548595,   -0.000000,    0.000000,  133.574594,   -0.000000,  363.558056,   -0.000000,    0.000005,  109.016992,    0.000005,   -0.000000,    0.000000,  109.016992,    0.000000,    0.000000,    0.000003,   -0.000000,    0.000000,   -0.000000,    0.000001, 1544.867472,    0.000000, 1544.867472,   -0.000012,  130.827749,    0.000000,   -0.000000,    0.000000,  306.950685,    0.000016,   -0.000000,    0.000016,-28860.366645,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.190000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.000000,   53.363686,   -0.000000,    0.000000,   95.556755,    0.000000,  132.013128,   -0.000000,    0.000002,   35.031894,    0.000002,   -0.000000,   -0.000000,   35.031894,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000003,  160.284880,   -0.000000,  160.284880,    0.000000,   35.031894,   -0.000000,   -0.000000,   -0.000000,  160.284880,    0.000000,   -0.000000,    0.000000, -880.335641,   -0.000000,    0.000002,   35.031894,    0.000002,   -0.000000,   -0.000000,   35.031894,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000003,  160.284880,   -0.000000,  160.284880,    0.000000,   35.031894,   -0.000000,   -0.000000,   -0.000000,  160.284880,    0.000000,   -0.000000,    0.000000, -880.335641
y,    0.030000,    0.040000,   53.631484,   -0.000000,    0.000000,   96.654217,    0.000000,  134.326432,   -0.000000,    0.000002,   36.498082,    0.000002,   -0.000000,   -0.000000,   36.498082,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000003,  168.532208,   -0.000000,  168.532208,    0.000000,   36.412277,   -0.000000,   -0.000000,   -0.000000,  165.327645,    0.000000,   -0.000000,    0.000000, -946.912682,   -0.000000,    0.000002,   39.564813,    0.000002,   -0.000000,   -0.000000,   39.564813,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000003,  179.873610,   -0.000000,  179.873610,    0.000000,   39.861128,   -0.000000,   -0.000000,   -0.000000,  192.010778,    0.000000,   -0.000000,    0.000000,-1107.151391
y,    0.030000,    0.050000,   53.784485,   -0.000000,    0.000000,   97.294459,    0.000000,  135.696647,   -0.000000,    0.000002,   37.366368,    0.000002,   -0.000000,   -0.000000,   37.366368,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000003,  173.530011,   -0.000000,  173.530011,    0.000001,   37.233968,   -0.000000,   -0.000000,   -0.000000,  168.292499,    0.000001,   -0.000000,    0.000001, -987.953430,   -0.000000,    0.000002,   42.585519,    0.000002,   -0.000000,   -0.000000,   42.585519,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000003,  192.890658,   -0.000000,  192.890658,    0.000000,   43.079330,   -0.000000,   -0.000000,   -0.000000,  216.000606,    0.000000,   -0.000000,    0.000000,-1280.182822
y,    0.030000,    0.060000,   53.973877,   -0.000000,    0.000000,   98.100865,    0.000000,  137.445140,   -0.000000,    0.000002,   38.473175,    0.000002,   -0.000000,   -0.000000,   38.473175,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000002,  180.028853,   -0.000000,  180.028853,   -0.000000,   38.286208,   -0.000000,   -0.000000,   -0.000000,  172.049777,   -0.000000,   -0.000000,   -0.000000,-1042.087506,   -0.000000,    0.000002,   46.877855,    0.000002,   -0.000000,   -0.000000,   46.877855,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000002,  211.339107,   -0.000000,  211.339107,   -0.000001,   47.637358,   -0.000000,   -0.000000,   -0.000000,  255.018438,   -0.000001,   -0.000000,   -0.000001,-1562.714778
y,    0.030000,    0.070000,   54.201206,   -0.000000,    0.000000,   99.089872,    0.000000,  139.625596,   -0.000000,    0.000002,   39.850085,    0.000002,   -0.000000,   -0.000000,   39.850085,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000004,  188.322834,   -0.000000,  188.322834,    0.000000,   39.603187,   -0.000000,   -0.000000,   -0.000000,  176.691151,    0.000000,   -0.000000,    0.000000,-1112.407143,   -0.000000,    0.000002,   53.079410,    0.000002,   -0.000000,    0.000000,   53.079410,    0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000004,  237.881517,   -0.000000,  237.881517,   -0.000002,   54.152542,    0.000000,   -0.000000,    0.000000,  325.009150,   -0.000001,   -0.000000,   -0.000001,-2069.476820
y,    0.030000,    0.080000,   54.468407,   -0.000000,    0.000000,  100.283152,    0.000000,  142.312223,   -0.000000,    0.000003,   41.538903,    0.000003,   -0.000000,   -0.000000,   41.538903,   -0.000000,   -0.000000,    0.000003,   -0.000000,   -0.000000,   -0.000000,    0.000003,  198.829430,   -0.000000,  198.829430,   -0.000000,   41.231263,   -0.000000,   -0.000000,   -0.000000,  182.337039,   -0.000000,   -0.000000,   -0.000000,-1203.418995,   -0.000000,    0.000003,   62.487169,    0.000003,   -0.000000,    0.000000,   62.487169,    0.000000,   -0.000000,    0.000003,   -0.000000,   -0.000000,   -0.000000,    0.000004,  277.800416,   -0.000000,  277.800416,   -0.000003,   63.727655,    0.000000,   -0.000000,    0.000000,  481.055138,   -0.000003,   -0.000000,   -0.000003,-3190.091471
y,    0.030000,    0.090000,   54.777878,   -0.000000,   -0.000000,  101.709209,    0.000000,  145.608538,   -0.000000,    0.000003,   43.594762,    0.000003,   -0.000000,   -0.000000,   43.594762,   -0.000000,   -0.000000,    0.000003,   -0.000000,   -0.000000,   -0.000000,    0.000004,  212.148905,   -0.000000,  212.148905,   -0.000000,   43.233410,   -0.000000,   -0.000000,   -0.000000,  189.144890,    0.000000,   -0.000000,    0.000000,-1321.808458,   -0.000000,    0.000005,   78.410449,    0.000005,    0.000000,    0.000000,   78.410449,    0.000000,   -0.000000,    0.000005,   -0.000000,   -0.000000,   -0.000000,    0.000005,  343.895941,   -0.000000,  343.895941,   -0.000004,   78.145887,    0.000000,   -0.000000,    0.000000, 1141.864790,   -0.000006,   -0.000000,   -0.000006,-7836.932221
y,    0.030000,    0.100000,   55.132575,   -0.000000,    0.000000,  103.405730,    0.000000,  149.661716,   -0.000000,    0.000003,   46.090555,    0.000003,   -0.000000,    0.000000,   46.090555,    0.000000,   -0.000000,    0.000003,   -0.000000,    0.000000,   -0.000000,    0.000003,  229.163739,    0.000000,  229.163739,   -0.000000,   45.696011,    0.000000,   -0.000000,    0.000000,  197.320937,    0.000000,   -0.000000,    0.000000,-1477.772099,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.110000,   55.536139,   -0.000000,    0.000000,  105.423133,    0.000000,  154.687286,   -0.000000,    0.000002,   49.123486,    0.000002,   -0.000000,   -0.000000,   49.123486,   -0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,    0.000003,  251.213836,    0.000000,  251.213836,   -0.000000,   48.739470,   -0.000000,   -0.000000,   -0.000000,  207.136902,   -0.000000,   -0.000000,   -0.000000,-1687.472595,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.120000,   55.993099,   -0.000000,    0.000000,  107.830083,    0.000000,  161.013810,   -0.000000,    0.000002,   52.825102,    0.000002,   -0.000000,   -0.000000,   52.825102,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000003,  280.421327,   -0.000000,  280.421327,   -0.000001,   52.535724,   -0.000000,   -0.000000,   -0.000000,  218.954096,   -0.000001,   -0.000000,   -0.000001,-1977.856217,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.130000,   56.509117,   -0.000000,    0.000000,  110.722424,    0.000000,  169.169196,   -0.000000,    0.000002,   57.375913,    0.000002,   -0.000000,    0.000000,   57.375913,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000003,  320.336897,    0.000000,  320.336897,   -0.000001,   57.336742,    0.000000,   -0.000000,    0.000000,  233.257282,   -0.000001,   -0.000000,   -0.000001,-2396.841367,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.140000,   57.091436,   -0.000000,    0.000000,  114.238380,    0.000000,  180.065937,   -0.000000,    0.000004,   63.031078,    0.000004,   -0.000000,    0.000000,   63.031078,    0.000000,   -0.000000,    0.000004,   -0.000000,    0.000000,   -0.000000,    0.000003,  377.352801,    0.000000,  377.352801,   -0.000001,   63.526873,    0.000000,   -0.000000,    0.000000,  250.698185,   -0.000001,   -0.000000,   -0.000001,-3037.450499,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.150000,   57.749506,   -0.000000,    0.000000,  118.586321,    0.000000,  195.444783,   -0.000000,    0.000001,   70.163994,    0.000001,   -0.000000,   -0.000000,   70.163994,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000002,  464.178148,    0.000000,  464.178148,   -0.000001,   71.719120,   -0.000000,   -0.000000,   -0.000000,  272.134113,    0.000001,   -0.000000,    0.000001,-4103.115912,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.160000,   58.496146,   -0.000000,    0.000000,  124.100656,    0.000000,  219.145217,   -0.000000,    0.000003,   79.364050,    0.000003,   -0.000000,   -0.000000,   79.364050,   -0.000000,   -0.000000,    0.000003,   -0.000000,    0.000000,   -0.000000,    0.000002,  609.996990,    0.000000,  609.996990,   -0.000002,   82.955039,   -0.000000,   -0.000000,   -0.000000,  298.553920,    0.000000,   -0.000000,    0.000000,-6124.319804,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.170000,   59.349735,   -0.000000,    0.000000,  131.372692,    0.000000,  261.828185,   -0.000000,    0.000004,   91.745343,    0.000004,   -0.000000,    0.000000,   91.745343,    0.000000,   -0.000000,    0.000004,   -0.000000,    0.000000,   -0.000000,    0.000004,  899.057138,    0.000000,  899.057138,   -0.000008,   99.160837,    0.000000,   -0.000000,    0.000000,  330.222596,   -0.000007,   -0.000000,   -0.000007,-10941.232749,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.180000,   60.339196,   -0.000000,    0.000000,  141.648301,    0.000000,  369.424810,   -0.000000,   -0.000000,  110.875650,   -0.000000,   -0.000000,    0.000000,  110.875650,    0.000000,   -0.000000,   -0.000002,   -0.000000,    0.000000,   -0.000000,    0.000005, 1708.326410,    0.000000, 1708.326410,   -0.000009,  124.377013,    0.000000,   -0.000000,    0.000000,  359.652628,   -0.000031,   -0.000000,   -0.000031,-29825.441681,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.190000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.000000,   53.245240,   -0.000000,   -0.000000,   95.167847,    0.000000,  132.211363,   -0.000000,    0.000001,   34.304463,    0.000001,   -0.000000,   -0.000000,   34.304463,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  162.563325,   -0.000000,  162.563325,    0.000000,   34.304463,   -0.000000,   -0.000000,   -0.000000,  162.563325,    0.000000,   -0.000000,    0.000000, -894.870170,   -0.000000,    0.000001,   34.304463,    0.000001,   -0.000000,   -0.000000,   34.304463,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  162.563325,   -0.000000,  162.563325,    0.000000,   34.304463,   -0.000000,   -0.000000,   -0.000000,  162.563325,    0.000000,   -0.000000,    0.000000, -894.870170
y,    0.040000,    0.040000,   53.509657,   -0.000000,   -0.000000,   96.413004,    0.000000,  134.546250,   -0.000000,    0.000001,   35.722737,    0.000001,   -0.000000,   -0.000000,   35.722737,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  171.270722,   -0.000000,  171.270722,    0.000000,   35.631480,   -0.000000,   -0.000000,   -0.000000,  168.279885,    0.000000,   -0.000000,    0.000000, -962.722152,   -0.000000,    0.000001,   38.665945,    0.000001,   -0.000000,   -0.000000,   38.665945,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  184.271597,   -0.000000,  184.271597,    0.000000,   38.986357,   -0.000000,   -0.000000,   -0.000000,  195.639081,    0.000000,   -0.000000,    0.000000,-1126.123363
y,    0.040000,    0.050000,   53.660675,   -0.000000,   -0.000000,   97.143046,    0.000000,  135.929870,   -0.000000,    0.000003,   36.562445,    0.000003,   -0.000000,   -0.000000,   36.562445,   -0.000000,   -0.000000,    0.000003,   -0.000000,   -0.000000,   -0.000000,    0.000003,  176.560708,   -0.000000,  176.560708,    0.000000,   36.420501,   -0.000000,   -0.000000,   -0.000000,  171.663993,    0.000000,   -0.000000,    0.000000,-1004.559770,   -0.000000,    0.000003,   41.563595,    0.000003,   -0.000000,   -0.000000,   41.563595,   -0.000000,   -0.000000,    0.000003,   -0.000000,   -0.000000,   -0.000000,    0.000003,  198.985316,   -0.000000,  198.985316,    0.000000,   42.110628,   -0.000000,   -0.000000,   -0.000000,  220.733851,    0.000000,   -0.000000,    0.000000,-1302.718074
y,    0.040000,    0.060000,   53.847559,   -0.000000,    0.000000,   98.066405,    0.000000,  137.696154,   -0.000000,    0.000003,   37.632665,    0.000003,   -0.000000,   -0.000000,   37.632665,   -0.000000,   -0.000000,    0.000003,   -0.000000,   -0.000000,   -0.000000,    0.000005,  183.454218,   -0.000000,  183.454218,    0.000001,   37.429939,   -0.000000,   -0.000000,   -0.000000,  175.977602,    0.000001,   -0.000000,    0.000001,-1059.757869,   -0.000000,    0.000004,   45.668757,    0.000004,   -0.000000,   -0.000000,   45.668757,   -0.000000,   -0.000000,    0.000004,   -0.000000,   -0.000000,   -0.000000,    0.000005,  220.262870,   -0.000000,  220.262870,    0.000001,   46.547914,   -0.000000,   -0.000000,   -0.000000,  261.679513,    0.000000,   -0.000000,    0.000000,-1591.401871
y,    0.040000,    0.070000,   54.071797,   -0.000000,    0.000000,   99.204757,    0.000000,  139.899892,   -0.000000,    0.000001,   38.963889,    0.000001,   -0.000000,   -0.000000,   38.963889,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  192.275423,   -0.000000,  192.275423,    0.000000,   38.691838,   -0.000000,   -0.000000,   -0.000000,  181.345441,    0.000000,   -0.000000,    0.000000,-1131.481308,   -0.000000,    0.000001,   51.573157,    0.000001,   -0.000000,   -0.000000,   51.573157,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000002,  251.825845,   -0.000000,  251.825845,   -0.000000,   52.936754,   -0.000000,   -0.000000,   -0.000000,  335.464826,   -0.000000,   -0.000000,   -0.000000,-2110.242147
y,    0.040000,    0.080000,   54.335247,   -0.000000,   -0.000000,  100.586982,    0.000000,  142.616871,   -0.000000,    0.000002,   40.596529,    0.000002,   -0.000000,   -0.000000,   40.596529,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000002,  203.486533,   -0.000000,  203.486533,    0.000000,   40.249495,   -0.000000,   -0.000000,   -0.000000,  187.934682,    0.000000,   -0.000000,    0.000000,-1224.344340,   -0.000000,    0.000002,   60.462243,    0.000002,   -0.000000,   -0.000000,   60.462243,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000002,  301.686554,   -0.000000,  301.686554,   -0.000000,   62.542264,   -0.000000,   -0.000000,   -0.000000,  501.165723,   -0.000001,   -0.000000,   -0.000001,-3262.335024
y,    0.040000,    0.090000,   54.640208,   -0.000000,    0.000000,  102.251547,    0.000000,  145.952981,   -0.000000,    0.000002,   42.584059,    0.000002,   -0.000000,   -0.000000,   42.584059,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000004,  217.755526,   -0.000000,  217.755526,    0.000000,   42.161570,   -0.000000,   -0.000000,   -0.000000,  195.969269,    0.000000,   -0.000000,    0.000000,-1345.198228,   -0.000000,    0.000002,   75.259899,    0.000002,    0.000000,   -0.000000,   75.259899,   -0.000000,   -0.000000,    0.000003,   -0.000000,   -0.000000,   -0.000000,    0.000006,  391.977392,   -0.000000,  391.977392,   -0.000009,   79.038682,   -0.000000,   -0.000000,   -0.000000, 1215.389703,   -0.000004,   -0.000000,   -0.000004,-8108.506677
y,    0.040000,    0.100000,   54.989506,   -0.000000,    0.000000,  104.250061,    0.000000,  150.059020,   -0.000000,    0.000001,   44.997514,    0.000001,   -0.000000,   -0.000000,   44.997514,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  236.070498,   -0.000000,  236.070498,    0.000000,   44.508214,   -0.000000,   -0.000000,   -0.000000,  205.751464,    0.000000,   -0.000000,    0.000000,-1504.503679,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.110000,   55.386614,   -0.000000,   -0.000000,  106.652758,    0.000000,  155.156203,   -0.000000,    0.000001,   47.932254,    0.000001,   -0.000000,   -0.000000,   47.932254,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  259.941878,   -0.000000,  259.941878,   -0.000001,   47.400665,   -0.000000,   -0.000000,   -0.000000,  217.694533,   -0.000001,   -0.000000,   -0.000001,-1718.860941,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.120000,   55.835826,   -0.000000,    0.000000,  109.557182,    0.000000,  161.582395,   -0.000000,    0.000002,   51.518488,    0.000002,   -0.000000,   -0.000000,   51.518488,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000004,  291.780264,   -0.000000,  291.780264,   -0.000000,   50.996731,   -0.000000,   -0.000000,   -0.000000,  232.373727,    0.000000,   -0.000000,    0.000000,-2015.978577,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.130000,   56.342503,   -0.000000,    0.000000,  113.102552,    0.000000,  169.882149,   -0.000000,    0.000001,   55.938191,    0.000001,   -0.000000,   -0.000000,   55.938191,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  335.655402,   -0.000000,  335.655402,   -0.000000,   55.526519,   -0.000000,   -0.000000,   -0.000000,  250.607522,    0.000000,   -0.000000,    0.000000,-2445.246445,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.140000,   56.913446,   -0.000000,    0.000000,  117.494775,    0.000000,  180.999008,   -0.000000,    0.000001,   61.454547,    0.000001,   -0.000000,   -0.000000,   61.454547,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  398.966256,   -0.000000,  398.966256,   -0.000001,   61.337559,   -0.000000,   -0.000000,   -0.000000,  273.588910,   -0.000001,   -0.000000,   -0.000001,-3102.735062,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.150000,   57.557490,   -0.000000,    0.000000,  123.053053,    0.000000,  196.740345,   -0.000000,    0.000001,   68.469999,    0.000001,   -0.000000,   -0.000000,   68.469999,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  496.595491,   -0.000000,  496.595491,   -0.000002,   68.979120,   -0.000000,   -0.000000,   -0.000000,  303.093152,   -0.000002,   -0.000000,   -0.000002,-4199.311928,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.160000,   58.286522,   -0.000000,    0.000000,  130.305162,    0.000000,  221.111329,   -0.000000,    0.000001,   77.664416,    0.000001,   -0.000000,   -0.000000,   77.664416,   -0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,    0.000003,  663.179427,    0.000000,  663.179427,   -0.000003,   79.371367,   -0.000000,   -0.000000,   -0.000000,  341.751057,   -0.000003,   -0.000000,   -0.000003,-6287.551163,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.170000,   59.117434,   -0.000000,    0.000000,  140.210925,    0.000000,  265.312122,   -0.000000,    0.000003,   90.460467,    0.000003,   -0.000000,    0.000000,   90.460467,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000005, 1000.372530,    0.000000, 1000.372530,   -0.000005,   94.184373,   -0.000000,   -0.000000,   -0.000000,  392.915378,   -0.000010,   -0.000000,   -0.000010,-11300.344690,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.180000,   60.076552,   -0.000000,    0.000000,  154.823751,    0.000000,  378.268994,   -0.000000,    0.000003,  111.844758,    0.000003,   -0.000000,    0.000000,  111.844758,    0.000000,    0.000000,    0.000003,   -0.000000,    0.000000,   -0.000000,    0.000005, 1974.054206,    0.000000, 1974.054206,   -0.000012,  116.824255,   -0.000000,   -0.000000,   -0.000000,  454.692943,   -0.000014,   -0.000000,   -0.000014,-31298.528654,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.190000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.000000,   53.102707,   -0.000000,   -0.000000,   94.694369,    0.000000,  132.475366,   -0.000000,    0.000002,   33.463959,    0.000002,   -0.000000,   -0.000000,   33.463959,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000003,  165.650522,   -0.000000,  165.650522,    0.000001,   33.463959,   -0.000000,   -0.000000,   -0.000000,  165.650522,    0.000001,   -0.000000,    0.000001, -912.940888,   -0.000000,    0.000002,   33.463959,    0.000002,   -0.000000,   -0.000000,   33.463959,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000003,  165.650522,   -0.000000,  165.650522,    0.000001,   33.463959,   -0.000000,   -0.000000,   -0.000000,  165.650522,    0.000001,   -0.000000,    0.000001, -912.940888
y,    0.050000,    0.040000,   53.363263,   -0.000000,   -0.000000,   96.127621,    0.000000,  134.838519,   -0.000000,    0.000002,   34.829375,    0.000002,   -0.000000,   -0.000000,   34.829375,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000003,  174.971946,   -0.000000,  174.971946,    0.000001,   34.731658,   -0.000000,   -0.000000,   -0.000000,  172.262591,    0.000001,   -0.000000,    0.000001, -982.380127,   -0.000000,    0.000002,   37.635770,    0.000002,   -0.000000,   -0.000000,   37.635770,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000003,  190.206115,   -0.000000,  190.206115,    0.000000,   37.984452,   -0.000000,   -0.000000,   -0.000000,  200.534765,    0.000000,   -0.000000,    0.000000,-1149.725786
y,    0.050000,    0.050000,   53.512021,   -0.000000,   -0.000000,   96.972688,    0.000000,  136.239695,   -0.000000,    0.000001,   35.637619,    0.000001,   -0.000000,   -0.000000,   35.637619,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  180.653151,   -0.000000,  180.653151,    0.000000,   35.484450,   -0.000000,   -0.000000,   -0.000000,  176.208066,    0.000000,   -0.000000,    0.000000,-1025.210656,   -0.000000,    0.000001,   40.397994,    0.000001,   -0.000000,   -0.000000,   40.397994,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  207.251517,   -0.000000,  207.251517,    0.000000,   41.006690,   -0.000000,   -0.000000,   -0.000000,  227.113339,   -0.000000,   -0.000000,   -0.000000,-1330.778513
y,    0.050000,    0.060000,   53.696052,   -0.000000,    0.000000,   98.046590,    0.000000,  138.029287,   -0.000000,    0.000002,   36.667623,    0.000002,   -0.000000,   -0.000000,   36.667623,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000003,  188.076555,   -0.000000,  188.076555,   -0.000000,   36.446521,   -0.000000,   -0.000000,   -0.000000,  181.271283,   -0.000000,   -0.000000,   -0.000000,-1081.735717,   -0.000000,    0.000002,   44.298029,    0.000002,   -0.000000,   -0.000000,   44.298029,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000003,  232.512820,   -0.000000,  232.512820,   -0.000001,   45.313750,   -0.000000,   -0.000000,   -0.000000,  270.652581,   -0.000001,   -0.000000,   -0.000001,-1627.196566
y,    0.050000,    0.070000,   53.916779,   -0.000000,    0.000000,   99.378364,    0.000000,  140.263502,   -0.000000,    0.000002,   37.948684,    0.000002,   -0.000000,   -0.000000,   37.948684,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000003,  197.608117,   -0.000000,  197.608117,   -0.000000,   37.647575,   -0.000000,   -0.000000,   -0.000000,  187.625809,   -0.000000,   -0.000000,   -0.000000,-1155.210459,   -0.000000,    0.000002,   49.878378,    0.000002,   -0.000000,   -0.000000,   49.878378,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000003,  271.419955,   -0.000000,  271.419955,   -0.000001,   51.567408,   -0.000000,   -0.000000,   -0.000000,  349.556796,   -0.000001,   -0.000000,   -0.000001,-2161.363580
y,    0.050000,    0.080000,   54.175983,   -0.000000,    0.000000,  101.007165,    0.000000,  143.020245,   -0.000000,    0.000003,   39.519759,    0.000003,   -0.000000,   -0.000000,   39.519759,   -0.000000,   -0.000000,    0.000003,   -0.000000,   -0.000000,   -0.000000,    0.000004,  209.772661,   -0.000000,  209.772661,   -0.000000,   39.127679,   -0.000000,   -0.000000,   -0.000000,  195.508989,   -0.000000,   -0.000000,   -0.000000,-1250.386799,   -0.000000,    0.000004,   58.206510,    0.000004,   -0.000000,   -0.000000,   58.206510,   -0.000000,   -0.000000,    0.000004,   -0.000000,   -0.000000,   -0.000000,    0.000005,  336.781202,   -0.000000,  336.781202,   -0.000002,   61.205603,   -0.000000,   -0.000000,   -0.000000,  528.373972,   -0.000002,   -0.000000,   -0.000002,-3354.264256
y,    0.050000,    0.090000,   54.475857,   -0.000000,    0.000000,  102.985881,    0.000000,  146.408500,   -0.000000,    0.000002,   41.432517,    0.000002,   -0.000000,   -0.000000,   41.432517,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000002,  225.333807,   -0.000000,  225.333807,   -0.000000,   40.940879,   -0.000000,   -0.000000,   -0.000000,  205.246755,   -0.000000,   -0.000000,   -0.000000,-1374.325650,   -0.000000,    0.000002,   71.818841,    0.000002,    0.000000,   -0.000000,   71.818841,   -0.000000,   -0.000000,    0.000003,   -0.000000,   -0.000000,   -0.000000,    0.000003,  469.677414,   -0.000000,  469.677414,   -0.000001,   79.945970,   -0.000000,   -0.000000,   -0.000000, 1318.035952,   -0.000005,   -0.000000,   -0.000005,-8477.615823
y,    0.050000,    0.100000,   54.819091,   -0.000000,    0.000000,  105.386681,    0.000000,  150.583837,   -0.000000,    0.000002,   43.755935,    0.000002,   -0.000000,   -0.000000,   43.755935,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  245.430154,   -0.000000,  245.430154,   -0.000001,   43.160728,   -0.000000,   -0.000000,   -0.000000,  217.292235,   -0.000001,   -0.000000,   -0.000001,-1537.823554,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.110000,   55.208979,   -0.000000,    0.000000,  108.309737,    0.000000,  155.774970,   -0.000000,    0.000002,   46.583187,    0.000002,   -0.000000,   -0.000000,   46.583187,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000003,  271.818048,   -0.000000,  271.818048,   -0.000001,   45.888751,   -0.000000,   -0.000000,   -0.000000,  232.287679,   -0.000001,   -0.000000,   -0.000001,-1758.039163,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.120000,   55.649581,   -0.000000,    0.000000,  111.897438,    0.000000,  162.332212,   -0.000000,    0.000002,   50.042733,    0.000002,   -0.000000,   -0.000000,   50.042733,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000002,  307.330321,   -0.000000,  307.330321,   -0.000001,   49.268072,   -0.000000,   -0.000000,   -0.000000,  251.167070,   -0.000001,   -0.000000,   -0.000001,-2063.670165,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.130000,   56.145939,   -0.000000,    0.000000,  116.358629,    0.000000,  170.822019,   -0.000000,    0.000003,   54.316648,    0.000003,   -0.000000,   -0.000000,   54.316648,   -0.000000,   -0.000000,    0.000004,   -0.000000,   -0.000000,   -0.000000,    0.000005,  356.807905,   -0.000000,  356.807905,   -0.000001,   53.505765,   -0.000000,   -0.000000,   -0.000000,  275.333445,   -0.000002,   -0.000000,   -0.000002,-2505.996479,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.140000,   56.704419,   -0.000000,    0.000000,  122.012292,    0.000000,  182.229985,   -0.000000,    0.000002,   59.674251,    0.000002,   -0.000000,   -0.000000,   59.674251,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000004,  429.177614,   -0.000000,  429.177614,   -0.000002,   58.911795,   -0.000000,   -0.000000,   -0.000000,  306.979514,   -0.000002,   -0.000000,   -0.000002,-3185.113585,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.150000,   57.333233,   -0.000000,    0.000000,  129.372150,    0.000000,  198.453388,   -0.000000,    0.000002,   66.541161,    0.000002,   -0.000000,   -0.000000,   66.541161,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000006,  542.696953,   -0.000000,  542.696953,   -0.000002,   65.970193,   -0.000000,   -0.000000,   -0.000000,  349.696193,   -0.000005,   -0.000000,   -0.000005,-4321.744715,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.160000,   58.043353,   -0.000000,    0.000000,  139.326922,    0.000000,  223.725101,   -0.000000,    0.000004,   75.673315,    0.000004,   -0.000000,   -0.000000,   75.673315,   -0.000000,   -0.000000,    0.000004,   -0.000000,   -0.000000,   -0.000000,    0.000006,  740.722382,   -0.000000,  740.722382,   -0.000004,   75.479791,   -0.000000,   -0.000000,   -0.000000,  409.667085,   -0.000007,   -0.000000,   -0.000007,-6498.399149,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.170000,   58.850226,   -0.000000,    0.000000,  153.580738,    0.000000,  270.002825,   -0.000000,    0.000004,   88.759965,    0.000004,   -0.000000,   -0.000000,   88.759965,   -0.000000,   -0.000000,    0.000003,   -0.000000,   -0.000000,   -0.000000,    0.000004, 1153.803222,   -0.000000, 1153.803222,   -0.000004,   88.861126,   -0.000000,   -0.000000,   -0.000000,  497.853814,    0.000006,   -0.000000,    0.000006,-11777.298756,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.180000,   59.777672,   -0.000000,    0.000000,  175.994601,   -0.000000,  390.610569,   -0.000000,    0.000007,  112.096864,    0.000007,   -0.000000,    0.000000,  112.096864,    0.000000,   -0.000000,    0.000006,   -0.000000,   -0.000000,   -0.000000,    0.000007, 2403.452651,   -0.000000, 2403.452651,   -0.000013,  108.929770,   -0.000000,   -0.000000,   -0.000000,  629.960046,    0.000007,   -0.000000,    0.000007,-33384.477908,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.190000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.000000,   53.527777,    0.000000,   -0.000000,   96.089366,   -0.000000,  131.768901,   -0.000000,    0.000001,   36.088945,    0.000001,   -0.000000,   -0.000000,   36.088945,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  157.573438,   -0.000000,  157.573438,    0.000006,   36.088945,   -0.000000,   -0.000000,   -0.000000,  157.573438,    0.000006,   -0.000000,    0.000006, -860.985183,   -0.000000,    0.000001,   36.088945,    0.000001,   -0.000000,   -0.000000,   36.088945,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  157.573438,   -0.000000,  157.573438,    0.000006,   36.088945,   -0.000000,   -0.000000,   -0.000000,  157.573438,    0.000006,   -0.000000,    0.000006, -860.985183
z,    0.000000,    0.040000,   53.800565,    0.000000,   -0.000000,   96.995129,   -0.000000,  134.055078,   -0.000000,    0.000001,   37.628769,    0.000001,   -0.000000,   -0.000000,   37.628769,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  165.256568,   -0.000000,  165.256568,    0.000006,   37.550932,   -0.000000,   -0.000000,   -0.000000,  161.781308,    0.000006,   -0.000000,    0.000006, -925.867077,   -0.000000,    0.000001,   40.885299,    0.000001,   -0.000000,   -0.000000,   40.885299,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  174.566999,   -0.000000,  174.566999,    0.000006,   41.146052,   -0.000000,   -0.000000,   -0.000000,  187.655627,    0.000006,   -0.000000,    0.000006,-1081.909417
z,    0.000000,    0.050000,   53.956503,    0.000000,   -0.000000,   97.519493,   -0.000000,  135.408437,   -0.000000,    0.000001,   38.541067,    0.000001,   -0.000000,   -0.000000,   38.541067,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  169.897024,   -0.000000,  169.897024,    0.000005,   38.422731,   -0.000000,   -0.000000,   -0.000000,  164.230515,    0.000005,   -0.000000,    0.000005, -965.848871,   -0.000000,    0.000001,   44.096434,    0.000001,   -0.000000,   -0.000000,   44.096434,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  185.552005,   -0.000000,  185.552005,    0.000005,   44.510615,   -0.000000,   -0.000000,   -0.000000,  210.300618,    0.000005,   -0.000000,    0.000005,-1250.228246
z,    0.000000,    0.060000,   54.149620,    0.000000,   -0.000000,   98.175716,    0.000000,  137.134563,   -0.000000,    0.000000,   39.704329,    0.000000,   -0.000000,   -0.000000,   39.704329,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  175.914363,   -0.000000,  175.914363,    0.000005,   39.540804,   -0.000000,   -0.000000,   -0.000000,  167.307931,    0.000005,   -0.000000,    0.000005,-1018.570478,   -0.000000,   -0.000000,   48.679843,   -0.000000,   -0.000000,   -0.000000,   48.679843,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  200.689954,   -0.000000,  200.689954,    0.000005,   49.257181,   -0.000000,   -0.000000,   -0.000000,  246.971336,    0.000005,   -0.000000,    0.000005,-1524.669158
z,    0.000000,    0.070000,   54.381556,    0.000000,   -0.000000,   98.974118,    0.000000,  139.285764,   -0.000000,    0.000000,   41.151881,    0.000000,   -0.000000,   -0.000000,   41.151881,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  183.567060,   -0.000000,  183.567060,    0.000005,   40.942803,   -0.000000,   -0.000000,   -0.000000,  171.068596,    0.000005,   -0.000000,    0.000005,-1087.029204,   -0.000000,    0.000000,   55.345401,    0.000000,   -0.000000,   -0.000000,   55.345401,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  221.562609,   -0.000000,  221.562609,    0.000006,   55.966106,   -0.000000,   -0.000000,   -0.000000,  312.339199,    0.000005,   -0.000000,    0.000005,-2015.721055
z,    0.000000,    0.080000,   54.654368,    0.000000,   -0.000000,   99.928065,    0.000000,  141.934246,   -0.000000,    0.000000,   42.927684,    0.000000,   -0.000000,   -0.000000,   42.927684,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  193.219967,   -0.000000,  193.219967,    0.000004,   42.679979,   -0.000000,   -0.000000,   -0.000000,  175.582134,    0.000004,   -0.000000,    0.000004,-1175.590112,   -0.000000,   -0.000000,   65.565167,   -0.000000,   -0.000000,   -0.000000,   65.565167,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  250.878141,   -0.000000,  250.878141,    0.000003,   65.454128,    0.000000,   -0.000000,    0.000000,  456.651198,    0.000004,   -0.000000,    0.000004,-3096.431100
z,    0.000000,    0.090000,   54.970618,    0.000000,   -0.000000,  101.054776,    0.000000,  145.180549,   -0.000000,    0.000000,   45.089393,    0.000000,   -0.000000,   -0.000000,   45.089393,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  205.394052,   -0.000000,  205.394052,    0.000005,   44.822291,   -0.000000,   -0.000000,   -0.000000,  180.935177,    0.000005,   -0.000000,    0.000005,-1290.721778,   -0.000000,   -0.000000,   83.282931,   -0.000000,   -0.000000,   -0.000000,   83.282931,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  293.634354,   -0.000000,  293.634354,    0.000004,   76.174761,    0.000000,   -0.000000,    0.000000, 1054.974179,    0.000003,   -0.000000,    0.000003,-7512.114046
z,    0.000000,    0.100000,   55.333475,    0.000000,   -0.000000,  102.376466,    0.000000,  149.167389,   -0.000000,    0.000000,   47.712643,    0.000000,   -0.000000,   -0.000000,   47.712643,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000003,  220.849546,   -0.000000,  220.849546,    0.000006,   47.466274,   -0.000000,   -0.000000,   -0.000000,  187.234394,    0.000006,   -0.000000,    0.000006,-1442.280680,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.110000,   55.746869,    0.000000,   -0.000000,  103.922059,   -0.000000,  154.103226,   -0.000000,    0.000001,   50.896981,    0.000001,   -0.000000,   -0.000000,   50.896981,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  240.730391,   -0.000000,  240.730391,    0.000005,   50.747462,   -0.000000,   -0.000000,   -0.000000,  194.609283,    0.000005,   -0.000000,    0.000005,-1645.868506,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.120000,   56.215712,    0.000000,   -0.000000,  105.729754,   -0.000000,  160.304929,   -0.000000,   -0.000001,   54.774051,   -0.000001,   -0.000000,   -0.000000,   54.774051,   -0.000000,   -0.000000,   -0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  266.830460,   -0.000000,  266.830460,    0.000004,   54.860707,   -0.000000,   -0.000000,   -0.000000,  203.214198,    0.000004,   -0.000000,    0.000004,-1927.442348,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.130000,   56.746210,    0.000000,   -0.000000,  107.851138,   -0.000000,  168.280311,   -0.000000,    0.000001,   59.518480,    0.000001,   -0.000000,   -0.000000,   59.518480,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  302.118255,   -0.000000,  302.118255,    0.000006,   60.094847,   -0.000000,   -0.000000,   -0.000000,  213.225158,    0.000006,   -0.000000,    0.000006,-2333.084245,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.140000,   57.346357,    0.000000,   -0.000000,  110.358075,   -0.000000,  178.903553,   -0.000000,    0.000000,   65.361182,    0.000000,   -0.000000,   -0.000000,   65.361182,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000002,  351.870509,    0.000000,  351.870509,    0.000006,   66.895037,   -0.000000,   -0.000000,   -0.000000,  224.821414,    0.000006,   -0.000000,    0.000006,-2951.968374,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.150000,   58.026724,    0.000000,   -0.000000,  113.355379,    0.000000,  193.835737,   -0.000000,   -0.000001,   72.601073,   -0.000001,   -0.000000,   -0.000000,   72.601073,   -0.000000,   -0.000000,   -0.000001,   -0.000000,    0.000000,   -0.000000,    0.000002,  426.431689,    0.000000,  426.431689,    0.000004,   75.982686,   -0.000000,   -0.000000,   -0.000000,  238.114384,    0.000003,   -0.000000,    0.000003,-3978.426758,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.160000,   58.801836,    0.000000,   -0.000000,  117.007076,   -0.000000,  216.720973,   -0.000000,   -0.000000,   81.597625,   -0.000000,   -0.000000,   -0.000000,   81.597625,   -0.000000,   -0.000000,   -0.000001,   -0.000000,    0.000000,   -0.000000,    0.000002,  549.171475,    0.000000,  549.171475,    0.000006,   88.607566,   -0.000000,   -0.000000,   -0.000000,  252.883640,    0.000007,   -0.000000,    0.000007,-5916.464462,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.170000,   59.692840,    0.000000,   -0.000000,  121.602242,    0.000000,  257.603903,   -0.000000,   -0.000002,   92.679009,   -0.000002,   -0.000000,    0.000000,   92.679009,    0.000000,   -0.000000,   -0.000002,   -0.000000,    0.000000,   -0.000000,    0.000002,  786.251510,    0.000000,  786.251510,    0.000003,  107.147275,   -0.000000,   -0.000000,   -0.000000,  267.440079,    0.000006,   -0.000000,    0.000006,-10499.271442,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.180000,   60.733597,    0.000000,   -0.000000,  127.779108,    0.000000,  359.182207,   -0.000000,   -0.000002,  105.819240,   -0.000002,   -0.000000,    0.000000,  105.819240,    0.000000,   -0.000000,   -0.000003,   -0.000000,    0.000000,   -0.000000,    0.000003, 1425.850746,    0.000000, 1425.850746,   -0.000004,  136.821306,   -0.000000,    0.000000,   -0.000000,  271.897614,   -0.000003,    0.000000,   -0.000003,-28149.342262,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.190000,   61.989125,    0.000000,   -0.000000,  137.878487,   -0.000000, 1377.491769,   -0.000000,   -0.000002,  131.708948,   -0.000002,   -0.000000,   -0.000000,  131.708948,   -0.000000,   -0.000000,   -0.000003,   -0.000000,    0.000000,   -0.000000,   -0.000003, 8395.324558,    0.000000, 8395.324558,   -0.000281,  192.372145,   -0.000000,    0.000000,   -0.000000,  169.325396,    0.000282,    0.000000,    0.000282,-695900.427505,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.000000,   53.514544,    0.000000,   -0.000000,   96.084971,    0.000000,  131.517749,   -0.000000,    0.000001,   35.697180,    0.000001,   -0.000000,   -0.000000,   35.697180,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  156.877305,   -0.000000,  156.877305,    0.000005,   35.697180,   -0.000000,   -0.000000,   -0.000000,  156.877305,    0.000005,   -0.000000,    0.000005, -852.769942,   -0.000000,    0.000001,   35.697180,    0.000001,   -0.000000,   -0.000000,   35.697180,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  156.877305,   -0.000000,  156.877305,    0.000005,   35.697180,   -0.000000,   -0.000000,   -0.000000,  156.877305,    0.000005,   -0.000000,    0.000005, -852.769942
z,    0.010000,    0.040000,   53.786869,    0.000000,   -0.000000,   96.990448,    0.000000,  133.830824,   -0.000000,    0.000001,   37.213021,    0.000001,   -0.000000,   -0.000000,   37.213021,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  164.547294,   -0.000000,  164.547294,    0.000005,   37.119480,   -0.000000,   -0.000000,   -0.000000,  161.053955,    0.000005,   -0.000000,    0.000005, -917.266157,   -0.000000,    0.000001,   40.373924,    0.000001,   -0.000000,   -0.000000,   40.373924,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  173.787709,   -0.000000,  173.787709,    0.000005,   40.694870,   -0.000000,   -0.000000,   -0.000000,  186.953002,    0.000005,   -0.000000,    0.000005,-1072.486775
z,    0.010000,    0.050000,   53.942531,    0.000000,   -0.000000,   97.514638,    0.000000,  135.200778,   -0.000000,    0.000000,   38.110674,    0.000000,   -0.000000,   -0.000000,   38.110674,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  169.180655,   -0.000000,  169.180655,    0.000005,   37.966478,   -0.000000,   -0.000000,   -0.000000,  163.484581,    0.000005,   -0.000000,    0.000005, -957.023175,   -0.000000,    0.000000,   43.490948,    0.000000,   -0.000000,   -0.000000,   43.490948,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  184.715755,   -0.000000,  184.715755,    0.000005,   44.020431,   -0.000000,   -0.000000,   -0.000000,  209.619872,    0.000005,   -0.000000,    0.000005,-1240.073645
z,    0.010000,    0.060000,   54.135294,    0.000000,   -0.000000,   98.170625,    0.000000,  136.948784,   -0.000000,    0.000001,   39.254778,    0.000001,   -0.000000,   -0.000000,   39.254778,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  175.189835,   -0.000000,  175.189835,    0.000005,   39.051507,   -0.000000,   -0.000000,   -0.000000,  166.538323,    0.000005,   -0.000000,    0.000005,-1009.463337,   -0.000000,    0.000001,   47.918094,    0.000001,   -0.000000,   -0.000000,   47.918094,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  199.770596,   -0.000000,  199.770596,    0.000005,   48.712036,   -0.000000,   -0.000000,   -0.000000,  246.369473,    0.000005,   -0.000000,    0.000005,-1513.626426
z,    0.010000,    0.070000,   54.366778,    0.000000,   -0.000000,   98.968682,    0.000000,  139.128368,   -0.000000,   -0.000000,   40.677674,   -0.000000,   -0.000000,   -0.000000,   40.677674,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  182.834234,   -0.000000,  182.834234,    0.000006,   40.410077,   -0.000000,   -0.000000,   -0.000000,  170.269930,    0.000006,   -0.000000,    0.000006,-1077.582058,   -0.000000,   -0.000001,   54.303757,   -0.000001,   -0.000000,   -0.000000,   54.303757,   -0.000000,   -0.000000,   -0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  220.518828,   -0.000000,  220.518828,    0.000006,   55.339792,   -0.000000,   -0.000000,   -0.000000,  311.989945,    0.000006,   -0.000000,    0.000006,-2003.873783
z,    0.010000,    0.080000,   54.639047,    0.000000,   -0.000000,   99.922282,   -0.000000,  141.813298,   -0.000000,    0.000001,   42.421863,    0.000001,   -0.000000,   -0.000000,   42.421863,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  192.477789,   -0.000000,  192.477789,    0.000005,   42.090325,   -0.000000,   -0.000000,   -0.000000,  174.746514,    0.000005,   -0.000000,    0.000005,-1165.737566,   -0.000000,    0.000001,   63.947755,    0.000001,   -0.000000,   -0.000000,   63.947755,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  249.631092,   -0.000000,  249.631092,    0.000005,   64.678492,    0.000000,   -0.000000,    0.000000,  457.210912,    0.000005,   -0.000000,    0.000005,-3085.297933
z,    0.010000,    0.090000,   54.954618,    0.000000,   -0.000000,  101.048488,    0.000000,  145.106597,   -0.000000,    0.000001,   44.542893,    0.000001,   -0.000000,   -0.000000,   44.542893,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  204.644512,   -0.000000,  204.644512,    0.000005,   44.157657,   -0.000000,   -0.000000,   -0.000000,  180.054998,    0.000005,   -0.000000,    0.000005,-1280.404966,   -0.000000,    0.000002,   80.106681,    0.000002,   -0.000000,   -0.000000,   80.106681,   -0.000000,    0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  291.992922,   -0.000000,  291.992922,    0.000012,   74.714997,    0.000000,   -0.000000,    0.000000, 1061.585518,    0.000006,   -0.000000,    0.000006,-7519.689766
z,    0.010000,    0.100000,   55.316635,    0.000000,   -0.000000,  102.369520,   -0.000000,  149.154360,   -0.000000,    0.000001,   47.113124,    0.000001,   -0.000000,   -0.000000,   47.113124,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  220.096354,   -0.000000,  220.096354,    0.000005,   46.701761,   -0.000000,   -0.000000,   -0.000000,  186.299731,    0.000005,   -0.000000,    0.000005,-1431.449894,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.110000,   55.728988,    0.000000,   -0.000000,  103.914257,    0.000000,  154.170130,   -0.000000,    0.000001,   50.226824,    0.000001,   -0.000000,   -0.000000,   50.226824,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  239.981306,   -0.000000,  239.981306,    0.000005,   49.847594,   -0.000000,   -0.000000,   -0.000000,  193.607742,    0.000005,   -0.000000,    0.000005,-1634.504591,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.120000,   56.196522,    0.000000,   -0.000000,  105.720812,   -0.000000,  160.478571,   -0.000000,    0.000000,   54.006685,    0.000000,   -0.000000,   -0.000000,   54.006685,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000003,  266.100891,   -0.000000,  266.100891,    0.000006,   53.773163,   -0.000000,   -0.000000,   -0.000000,  202.129894,    0.000006,   -0.000000,    0.000006,-1915.605732,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.130000,   56.725351,    0.000000,   -0.000000,  107.840656,    0.000000,  168.600085,   -0.000000,    0.000002,   58.610935,    0.000002,   -0.000000,   -0.000000,   58.610935,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000004,  301.438348,   -0.000000,  301.438348,    0.000005,   58.739296,   -0.000000,   -0.000000,   -0.000000,  212.036984,    0.000004,   -0.000000,    0.000004,-2321.030373,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.140000,   57.323325,    0.000000,   -0.000000,  110.345466,    0.000000,  179.430481,   -0.000000,   -0.000001,   64.237447,   -0.000001,   -0.000000,   -0.000000,   64.237447,   -0.000000,   -0.000000,   -0.000001,   -0.000000,    0.000000,   -0.000000,    0.000000,  351.301040,    0.000000,  351.301040,    0.000005,   65.142151,   -0.000000,   -0.000000,   -0.000000,  223.499986,    0.000005,   -0.000000,    0.000005,-2940.449823,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.150000,   58.000779,    0.000000,   -0.000000,  113.339731,   -0.000000,  194.671610,   -0.000000,   -0.000000,   71.109770,   -0.000000,   -0.000000,   -0.000000,   71.109770,   -0.000000,   -0.000000,   -0.000001,   -0.000000,    0.000000,   -0.000000,    0.000001,  426.103546,    0.000000,  426.103546,    0.000005,   73.611778,   -0.000000,   -0.000000,   -0.000000,  236.616216,    0.000007,   -0.000000,    0.000007,-3969.576301,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.160000,   58.771824,    0.000000,   -0.000000,  116.986833,    0.000000,  218.055731,   -0.000000,    0.000000,   79.383349,    0.000000,   -0.000000,   -0.000000,   79.383349,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000004,  549.401551,    0.000000,  549.401551,    0.000004,   85.212732,   -0.000000,   -0.000000,   -0.000000,  251.138896,    0.000001,   -0.000000,    0.000001,-5916.887375,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.170000,   59.656876,    0.000000,   -0.000000,  121.574874,    0.000000,  259.866282,   -0.000000,   -0.000000,   88.674658,   -0.000000,   -0.000000,    0.000000,   88.674658,    0.000000,   -0.000000,   -0.000001,   -0.000000,    0.000000,   -0.000000,    0.000002,  787.957985,    0.000000,  787.957985,    0.000004,  101.902683,   -0.000000,   -0.000000,   -0.000000,  265.315911,    0.000001,   -0.000000,    0.000001,-10534.693086,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.180000,   60.688150,    0.000000,   -0.000000,  127.738518,   -0.000000,  363.820292,   -0.000000,   -0.000000,   95.058272,   -0.000000,   -0.000000,    0.000000,   95.058272,    0.000000,   -0.000000,   -0.000002,   -0.000000,    0.000000,   -0.000000,    0.000003, 1433.118828,    0.000000, 1433.118828,    0.000014,  127.771657,   -0.000000,   -0.000000,   -0.000000,  269.109073,   -0.000001,   -0.000000,   -0.000001,-28393.167250,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.190000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.000000,   53.476051,    0.000000,   -0.000000,   96.071516,    0.000000,  130.790576,   -0.000000,    0.000001,   34.612392,    0.000001,   -0.000000,   -0.000000,   34.612392,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  154.847219,   -0.000000,  154.847219,    0.000004,   34.612392,   -0.000000,   -0.000000,   -0.000000,  154.847219,    0.000004,   -0.000000,    0.000004, -829.041622,   -0.000000,    0.000001,   34.612392,    0.000001,   -0.000000,   -0.000000,   34.612392,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  154.847219,   -0.000000,  154.847219,    0.000004,   34.612392,   -0.000000,   -0.000000,   -0.000000,  154.847219,    0.000004,   -0.000000,    0.000004, -829.041622
z,    0.020000,    0.040000,   53.747080,    0.000000,   -0.000000,   96.976129,    0.000000,  133.185060,   -0.000000,    0.000001,   36.066674,    0.000001,   -0.000000,   -0.000000,   36.066674,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  162.482060,   -0.000000,  162.482060,    0.000004,   35.931207,   -0.000000,   -0.000000,   -0.000000,  158.934182,    0.000004,   -0.000000,    0.000004, -892.460718,   -0.000000,    0.000001,   38.980943,    0.000001,   -0.000000,   -0.000000,   38.980943,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  171.521621,   -0.000000,  171.521621,    0.000004,   39.462034,   -0.000000,   -0.000000,   -0.000000,  184.920861,    0.000004,   -0.000000,    0.000004,-1045.425456
z,    0.020000,    0.050000,   53.901972,    0.000000,   -0.000000,   97.499779,    0.000000,  134.605363,   -0.000000,    0.000001,   36.927026,    0.000001,   -0.000000,   -0.000000,   36.927026,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  167.097105,   -0.000000,  167.097105,    0.000005,   36.713935,   -0.000000,   -0.000000,   -0.000000,  161.311685,    0.000005,   -0.000000,    0.000005, -931.595196,   -0.000000,    0.000001,   41.860301,    0.000001,   -0.000000,   -0.000000,   41.860301,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  182.288692,   -0.000000,  182.288692,    0.000005,   42.695086,   -0.000000,   -0.000000,   -0.000000,  207.671929,    0.000005,   -0.000000,    0.000005,-1211.074610
z,    0.020000,    0.060000,   54.093749,    0.000000,   -0.000000,   98.155066,    0.000000,  136.419833,   -0.000000,    0.000001,   38.022623,    0.000001,   -0.000000,   -0.000000,   38.022623,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  173.085402,   -0.000000,  173.085402,    0.000004,   37.713745,   -0.000000,   -0.000000,   -0.000000,  164.297358,    0.000004,   -0.000000,    0.000004, -983.260660,   -0.000000,    0.000002,   45.900823,    0.000002,   -0.000000,   -0.000000,   45.900823,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  197.108531,   -0.000000,  197.108531,    0.000004,   47.264308,   -0.000000,   -0.000000,   -0.000000,  244.699359,    0.000004,   -0.000000,    0.000004,-1482.466682
z,    0.020000,    0.070000,   54.324009,    0.000000,   -0.000000,   98.952250,   -0.000000,  138.685702,   -0.000000,    0.000001,   39.383556,    0.000001,   -0.000000,   -0.000000,   39.383556,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  180.707831,   -0.000000,  180.707831,    0.000004,   38.961005,   -0.000000,   -0.000000,   -0.000000,  167.943753,    0.000004,   -0.000000,    0.000004,-1050.447565,   -0.000000,    0.000001,   51.615199,    0.000001,   -0.000000,   -0.000000,   51.615199,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  217.502933,   -0.000000,  217.502933,    0.000004,   53.731804,   -0.000000,   -0.000000,   -0.000000,  311.190430,    0.000004,   -0.000000,    0.000004,-1971.499849
z,    0.020000,    0.080000,   54.594750,    0.000000,   -0.000000,   99.904630,    0.000000,  141.482075,   -0.000000,    0.000000,   41.049178,    0.000000,   -0.000000,   -0.000000,   41.049178,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000003,  190.332616,   -0.000000,  190.332616,    0.000004,   40.496529,   -0.000000,   -0.000000,   -0.000000,  172.316565,    0.000004,   -0.000000,    0.000004,-1137.523521,   -0.000000,   -0.000001,   59.946070,   -0.000001,   -0.000000,   -0.000000,   59.946070,   -0.000000,   -0.000000,   -0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000004,  246.043179,   -0.000000,  246.043179,    0.000000,   62.831472,    0.000000,   -0.000000,    0.000000,  459.628045,    0.000003,   -0.000000,    0.000003,-3059.367823
z,    0.020000,    0.090000,   54.908454,    0.000000,   -0.000000,  101.029318,    0.000000,  144.919366,   -0.000000,    0.000001,   43.070329,    0.000001,   -0.000000,   -0.000000,   43.070329,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  202.486979,   -0.000000,  202.486979,    0.000005,   42.375045,   -0.000000,   -0.000000,   -0.000000,  177.497602,    0.000005,   -0.000000,    0.000005,-1250.980208,   -0.000000,    0.000002,   72.874265,    0.000002,   -0.000000,   -0.000000,   72.874265,   -0.000000,    0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  287.277634,   -0.000000,  287.277634,    0.000007,   71.795355,    0.000000,   -0.000000,    0.000000, 1087.821475,    0.000004,   -0.000000,    0.000004,-7593.425175
z,    0.020000,    0.100000,   55.268180,    0.000000,   -0.000000,  102.348391,    0.000000,  149.154598,   -0.000000,    0.000001,   45.512315,    0.000001,   -0.000000,   -0.000000,   45.512315,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  217.941606,   -0.000000,  217.941606,    0.000004,   44.670506,   -0.000000,   -0.000000,   -0.000000,  183.586637,    0.000004,   -0.000000,    0.000004,-1400.745508,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.110000,   55.677705,    0.000000,   -0.000000,  103.890558,    0.000000,  154.417641,   -0.000000,    0.000001,   48.458285,    0.000001,   -0.000000,   -0.000000,   48.458285,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000001,  237.859441,   -0.000000,  237.859441,    0.000004,   47.484097,   -0.000000,   -0.000000,   -0.000000,  190.703970,    0.000005,   -0.000000,    0.000005,-1602.598527,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.120000,   56.141719,    0.000000,   -0.000000,  105.693724,    0.000000,  161.058500,   -0.000000,    0.000000,   52.012331,    0.000000,   -0.000000,   -0.000000,   52.012331,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  264.068764,   -0.000000,  264.068764,    0.000006,   50.956746,   -0.000000,   -0.000000,   -0.000000,  198.990196,    0.000007,   -0.000000,    0.000007,-1882.918707,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.130000,   56.666122,    0.000000,   -0.000000,  107.808967,    0.000000,  169.639001,   -0.000000,    0.000001,   56.299218,    0.000001,   -0.000000,   -0.000000,   56.299218,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000004,  299.607612,   -0.000000,  299.607612,    0.000005,   55.289536,   -0.000000,   -0.000000,   -0.000000,  208.602745,    0.000004,   -0.000000,    0.000004,-2288.786392,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.140000,   57.258410,    0.000000,   -0.000000,  110.307434,   -0.000000,  181.127369,   -0.000000,    0.000001,   61.450385,    0.000001,   -0.000000,   -0.000000,   61.450385,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000000,   -0.000000,    0.000002,  349.893798,    0.000000,  349.893798,    0.000006,   60.777369,   -0.000000,   -0.000000,   -0.000000,  219.688726,    0.000004,   -0.000000,    0.000004,-2911.897203,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.150000,   57.928393,    0.000000,   -0.000000,  113.292685,    0.000000,  197.364741,   -0.000000,    0.000001,   67.539713,    0.000001,   -0.000000,   -0.000000,   67.539713,   -0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000002,  425.600605,    0.000000,  425.600605,    0.000004,   67.869531,   -0.000000,   -0.000000,   -0.000000,  232.306547,    0.000004,   -0.000000,    0.000004,-3953.555673,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.160000,   58.689314,    0.000000,   -0.000000,  116.926491,    0.000000,  222.392829,   -0.000000,   -0.000000,   74.321703,   -0.000000,   -0.000000,   -0.000000,   74.321703,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000003,  550.976689,    0.000000,  550.976689,    0.000007,   77.283447,   -0.000000,   -0.000000,   -0.000000,  246.134206,    0.000005,   -0.000000,    0.000005,-5940.600728,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.170000,   59.560010,    0.000000,   -0.000000,  121.493224,    0.000000,  267.369123,   -0.000000,    0.000001,   80.027654,    0.000001,   -0.000000,   -0.000000,   80.027654,   -0.000000,   -0.000000,    0.000003,   -0.000000,    0.000000,   -0.000000,    0.000005,  795.181124,    0.000000,  795.181124,   -0.000000,   90.241902,   -0.000000,   -0.000000,   -0.000000,  259.259302,   -0.000010,   -0.000000,   -0.000010,-10706.573031,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.180000,   60.569704,    0.000000,   -0.000000,  127.617968,   -0.000000,  380.010155,   -0.000000,    0.000001,   73.226518,    0.000001,   -0.000000,    0.000000,   73.226518,    0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,   -0.000003, 1463.096500,    0.000000, 1463.096500,   -0.000014,  109.047807,   -0.000000,    0.000000,   -0.000000,  261.239836,    0.000032,    0.000000,    0.000032,-29499.400687,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.190000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.000000,   53.415300,    0.000000,   -0.000000,   96.047851,   -0.000000,  129.658085,   -0.000000,    0.000000,   33.049669,    0.000000,   -0.000000,   -0.000000,   33.049669,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000001,  151.650789,   -0.000000,  151.650789,    0.000003,   33.049669,   -0.000000,   -0.000000,   -0.000000,  151.650789,    0.000003,   -0.000000,    0.000003, -792.327817,   -0.000000,    0.000000,   33.049669,    0.000000,   -0.000000,   -0.000000,   33.049669,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000001,  151.650789,   -0.000000,  151.650789,    0.000003,   33.049669,   -0.000000,   -0.000000,   -0.000000,  151.650789,    0.000003,   -0.000000,    0.000003, -792.327817
z,    0.030000,    0.040000,   53.684416,    0.000000,   -0.000000,   96.950994,   -0.000000,  132.190119,   -0.000000,    0.000000,   34.427076,    0.000000,   -0.000000,   -0.000000,   34.427076,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000001,  159.239969,   -0.000000,  159.239969,    0.000003,   34.234012,   -0.000000,   -0.000000,   -0.000000,  155.600484,    0.000003,   -0.000000,    0.000003, -854.183209,   -0.000000,    0.000000,   37.026452,    0.000000,   -0.000000,   -0.000000,   37.026452,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000001,  167.972960,   -0.000000,  167.972960,    0.000003,   37.727515,   -0.000000,   -0.000000,   -0.000000,  181.773299,    0.000003,   -0.000000,    0.000003,-1003.991243
z,    0.030000,    0.050000,   53.838176,    0.000000,   -0.000000,   97.473745,    0.000000,  133.695802,   -0.000000,    0.000000,   35.241524,    0.000000,   -0.000000,   -0.000000,   35.241524,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000001,  163.832442,   -0.000000,  163.832442,    0.000004,   34.934015,   -0.000000,   -0.000000,   -0.000000,  157.896483,    0.000004,   -0.000000,    0.000004, -892.427695,   -0.000000,   -0.000000,   39.613175,   -0.000000,   -0.000000,   -0.000000,   39.613175,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000001,  178.500771,   -0.000000,  178.500771,    0.000004,   40.866341,   -0.000000,   -0.000000,   -0.000000,  204.719408,    0.000004,   -0.000000,    0.000004,-1167.150834
z,    0.030000,    0.060000,   54.028508,    0.000000,   -0.000000,   98.127829,    0.000000,  135.623420,   -0.000000,    0.000001,   36.278132,    0.000001,   -0.000000,   -0.000000,   36.278132,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  169.797685,   -0.000000,  169.797685,    0.000004,   35.824969,   -0.000000,   -0.000000,   -0.000000,  160.778675,    0.000004,   -0.000000,    0.000004, -943.002762,   -0.000000,    0.000001,   43.192627,    0.000001,   -0.000000,   -0.000000,   43.192627,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  192.973637,   -0.000000,  192.973637,    0.000003,   45.334781,   -0.000000,   -0.000000,   -0.000000,  242.336598,    0.000004,   -0.000000,    0.000004,-1436.394749
z,    0.030000,    0.070000,   54.256962,    0.000000,   -0.000000,   98.923438,    0.000000,  138.036866,   -0.000000,    0.000001,   37.564913,    0.000001,   -0.000000,   -0.000000,   37.564913,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  177.400442,   -0.000000,  177.400442,    0.000004,   36.931438,   -0.000000,   -0.000000,   -0.000000,  164.296620,    0.000004,   -0.000000,    0.000004,-1008.912267,   -0.000000,    0.000001,   48.143763,    0.000001,   -0.000000,   -0.000000,   48.143763,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  212.848128,   -0.000000,  212.848128,    0.000004,   51.736647,   -0.000000,   -0.000000,   -0.000000,  310.646096,    0.000004,   -0.000000,    0.000004,-1926.957030
z,    0.030000,    0.080000,   54.525508,    0.000000,   -0.000000,   99.873876,    0.000000,  141.024627,   -0.000000,    0.000001,   39.138521,    0.000001,   -0.000000,   -0.000000,   39.138521,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  187.013185,   -0.000000,  187.013185,    0.000004,   38.286248,   -0.000000,   -0.000000,   -0.000000,  168.509903,    0.000004,   -0.000000,    0.000004,-1094.559606,   -0.000000,    0.000001,   55.091355,    0.000001,   -0.000000,   -0.000000,   55.091355,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  240.540524,   -0.000000,  240.540524,    0.000004,   60.944858,    0.000000,   -0.000000,    0.000000,  466.023023,    0.000005,   -0.000000,    0.000005,-3038.695524
z,    0.030000,    0.090000,   54.836524,    0.000000,   -0.000000,  100.996021,    0.000000,  144.710965,   -0.000000,    0.000000,   41.045593,    0.000000,   -0.000000,   -0.000000,   41.045593,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  199.176188,   -0.000000,  199.176188,    0.000004,   39.932367,   -0.000000,   -0.000000,   -0.000000,  173.497381,    0.000004,   -0.000000,    0.000004,-1206.521237,   -0.000000,   -0.000001,   65.062495,   -0.000001,   -0.000000,   -0.000000,   65.062495,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000001,  280.079290,   -0.000000,  280.079290,    0.000009,   70.517334,    0.000000,   -0.000000,    0.000000, 1154.143515,    0.000007,   -0.000000,    0.000007,-7886.256701
z,    0.030000,    0.100000,   55.192977,    0.000000,   -0.000000,  102.311801,   -0.000000,  149.273092,   -0.000000,    0.000001,   43.345698,    0.000001,   -0.000000,   -0.000000,   43.345698,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  214.677844,   -0.000000,  214.677844,    0.000004,   41.927161,   -0.000000,   -0.000000,   -0.000000,  179.351032,    0.000004,   -0.000000,    0.000004,-1354.910506,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.110000,   55.598504,    0.000000,   -0.000000,  103.849654,    0.000000,  154.971669,   -0.000000,    0.000001,   46.113274,    0.000001,   -0.000000,   -0.000000,   46.113274,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000001,  234.713836,   -0.000000,  234.713836,    0.000003,   44.347422,   -0.000000,   -0.000000,   -0.000000,  186.181479,    0.000002,   -0.000000,    0.000002,-1555.908662,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.120000,   56.057636,    0.000000,   -0.000000,  105.647206,    0.000000,  162.205304,   -0.000000,   -0.000000,   49.438873,   -0.000000,   -0.000000,   -0.000000,   49.438873,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000001,  261.170316,   -0.000000,  261.170316,    0.000004,   47.297841,   -0.000000,   -0.000000,   -0.000000,  194.112860,    0.000004,   -0.000000,    0.000004,-1836.779459,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.130000,   56.575955,    0.000000,   -0.000000,  107.754828,    0.000000,  171.617523,   -0.000000,    0.000002,   53.422853,    0.000002,   -0.000000,   -0.000000,   53.422853,   -0.000000,   -0.000000,    0.000003,   -0.000000,   -0.000000,   -0.000000,    0.000005,  297.206276,   -0.000000,  297.206276,    0.000006,   50.922439,   -0.000000,   -0.000000,   -0.000000,  203.284839,    0.000006,   -0.000000,    0.000006,-2246.631302,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.140000,   57.160620,    0.000000,   -0.000000,  110.242875,    0.000000,  184.322960,   -0.000000,    0.000001,   58.150533,    0.000001,   -0.000000,   -0.000000,   58.150533,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  348.487810,   -0.000000,  348.487810,    0.000005,   55.426013,   -0.000000,   -0.000000,   -0.000000,  213.809396,    0.000006,   -0.000000,    0.000006,-2882.188420,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.150000,   57.820872,    0.000000,   -0.000000,  113.213467,    0.000000,  202.454921,   -0.000000,    0.000003,   63.591430,    0.000003,   -0.000000,   -0.000000,   63.591430,   -0.000000,   -0.000000,    0.000003,   -0.000000,    0.000000,   -0.000000,    0.000003,  426.278929,    0.000000,  426.278929,    0.000005,   61.106449,   -0.000000,   -0.000000,   -0.000000,  225.687732,    0.000004,   -0.000000,    0.000004,-3958.803239,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.160000,   58.569020,    0.000000,   -0.000000,  116.825451,   -0.000000,  230.734613,   -0.000000,    0.000001,   69.212635,    0.000001,   -0.000000,   -0.000000,   69.212635,   -0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000002,  556.483917,    0.000000,  556.483917,    0.000005,   68.412457,   -0.000000,   -0.000000,   -0.000000,  238.500695,    0.000003,   -0.000000,    0.000003,-6050.494679,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.170000,   59.422488,    0.000000,   -0.000000,  121.357754,    0.000000,  282.363051,   -0.000000,    0.000003,   72.212269,    0.000003,   -0.000000,   -0.000000,   72.212269,   -0.000000,   -0.000000,    0.000005,   -0.000000,    0.000000,   -0.000000,    0.000004,  814.254070,    0.000000,  814.254070,   -0.000002,   78.060060,   -0.000000,   -0.000000,   -0.000000,  250.110562,   -0.000009,   -0.000000,   -0.000009,-11210.281818,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.180000,   60.407974,    0.000000,   -0.000000,  127.419790,    0.000000,  415.453592,   -0.000000,    0.000000,   55.090498,    0.000000,   -0.000000,   -0.000000,   55.090498,   -0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,    0.000004, 1542.229849,    0.000000, 1542.229849,   -0.000006,   91.295430,   -0.000000,    0.000000,   -0.000000,  249.575882,   -0.000023,    0.000000,   -0.000023,-32714.951032,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.190000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.000000,   53.335914,    0.000000,   -0.000000,   96.012236,    0.000000,  128.214519,   -0.000000,    0.000001,   31.241594,    0.000001,   -0.000000,   -0.000000,   31.241594,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  147.526480,   -0.000000,  147.526480,    0.000002,   31.241594,   -0.000000,   -0.000000,   -0.000000,  147.526480,    0.000002,   -0.000000,    0.000002, -746.154208,   -0.000000,    0.000001,   31.241594,    0.000001,   -0.000000,   -0.000000,   31.241594,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  147.526480,   -0.000000,  147.526480,    0.000002,   31.241594,   -0.000000,   -0.000000,   -0.000000,  147.526480,    0.000002,   -0.000000,    0.000002, -746.154208
z,    0.040000,    0.040000,   53.602712,    0.000000,   -0.000000,   96.913269,    0.000000,  130.941708,   -0.000000,    0.000001,   32.546410,    0.000001,   -0.000000,   -0.000000,   32.546410,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  155.074198,   -0.000000,  155.074198,    0.000002,   32.288445,   -0.000000,   -0.000000,   -0.000000,  151.305726,    0.000002,   -0.000000,    0.000002, -806.210953,   -0.000000,    0.000001,   34.830029,    0.000001,   -0.000000,   -0.000000,   34.830029,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  163.428034,   -0.000000,  163.428034,    0.000002,   35.781457,   -0.000000,   -0.000000,   -0.000000,  177.808257,    0.000003,   -0.000000,    0.000003, -952.610676
z,    0.040000,    0.050000,   53.755104,    0.000000,   -0.000000,   97.434719,    0.000000,  132.569230,   -0.000000,    0.000001,   33.318488,    0.000001,   -0.000000,   -0.000000,   33.318488,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  159.649857,   -0.000000,  159.649857,    0.000003,   32.904697,   -0.000000,   -0.000000,   -0.000000,  153.501049,    0.000003,   -0.000000,    0.000003, -843.457601,   -0.000000,    0.000001,   37.136639,    0.000001,   -0.000000,   -0.000000,   37.136639,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  173.673075,   -0.000000,  173.673075,    0.000003,   38.869483,   -0.000000,   -0.000000,   -0.000000,  201.125857,    0.000003,   -0.000000,    0.000003,-1113.525320
z,    0.040000,    0.060000,   53.943704,    0.000000,   -0.000000,   98.087110,   -0.000000,  134.659038,   -0.000000,    0.000001,   34.301812,    0.000001,   -0.000000,   -0.000000,   34.301812,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  165.602020,   -0.000000,  165.602020,    0.000003,   33.686416,   -0.000000,   -0.000000,   -0.000000,  156.254704,    0.000003,   -0.000000,    0.000003, -892.843731,   -0.000000,    0.000001,   40.289804,    0.000001,   -0.000000,   -0.000000,   40.289804,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  187.737267,   -0.000000,  187.737267,    0.000003,   43.336699,   -0.000000,   -0.000000,   -0.000000,  239.800487,    0.000003,   -0.000000,    0.000003,-1382.236707
z,    0.040000,    0.070000,   54.170019,    0.000000,   -0.000000,   98.880561,    0.000000,  137.285244,   -0.000000,    0.000000,   35.523508,    0.000000,   -0.000000,   -0.000000,   35.523508,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000001,  173.202327,   -0.000000,  173.202327,    0.000003,   34.653165,   -0.000000,   -0.000000,   -0.000000,  159.612361,    0.000003,   -0.000000,    0.000003, -957.421063,   -0.000000,   -0.000000,   44.570222,   -0.000000,   -0.000000,   -0.000000,   44.570222,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000002,  207.000856,   -0.000000,  207.000856,    0.000003,   49.924832,   -0.000000,   -0.000000,   -0.000000,  311.364464,    0.000004,   -0.000000,    0.000004,-1881.248727
z,    0.040000,    0.080000,   54.435935,    0.000000,   -0.000000,   99.828153,    0.000000,  140.551271,   -0.000000,    0.000001,   37.018967,    0.000001,   -0.000000,   -0.000000,   37.018967,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  182.837368,   -0.000000,  182.837368,    0.000003,   35.830619,   -0.000000,   -0.000000,   -0.000000,  163.631172,    0.000003,   -0.000000,    0.000003,-1041.692727,   -0.000000,    0.000002,   50.393657,    0.000002,   -0.000000,   -0.000000,   50.393657,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000001,  233.702397,   -0.000000,  233.702397,    0.000002,   60.024885,    0.000000,   -0.000000,    0.000000,  479.847293,    0.000003,   -0.000000,    0.000003,-3052.080727
z,    0.040000,    0.090000,   54.743778,    0.000000,   -0.000000,  100.946710,    0.000000,  144.602932,   -0.000000,    0.000001,   38.833860,    0.000001,   -0.000000,   -0.000000,   38.833860,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  195.064479,   -0.000000,  195.064479,    0.000004,   37.252325,   -0.000000,   -0.000000,   -0.000000,  168.380998,    0.000003,   -0.000000,    0.000003,-1152.437786,   -0.000000,    0.000000,   58.279283,    0.000000,   -0.000000,   -0.000000,   58.279283,   -0.000000,    0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000003,  271.213709,   -0.000000,  271.213709,   -0.000001,   74.565352,    0.000000,   -0.000000,    0.000000, 1306.527697,    0.000003,   -0.000000,    0.000003,-8711.004590
z,    0.040000,    0.100000,   55.096407,    0.000000,   -0.000000,  102.257896,   -0.000000,  149.650081,   -0.000000,   -0.000000,   41.026555,   -0.000000,   -0.000000,   -0.000000,   41.026555,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000001,  210.706478,   -0.000000,  210.706478,    0.000003,   38.962125,   -0.000000,   -0.000000,   -0.000000,  173.946035,    0.000003,   -0.000000,    0.000003,-1300.180628,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.110000,   55.497325,    0.000000,   -0.000000,  103.789818,    0.000000,  156.004010,   -0.000000,    0.000001,   43.670643,    0.000001,   -0.000000,   -0.000000,   43.670643,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  231.018927,   -0.000000,  231.018927,    0.000003,   41.017807,   -0.000000,   -0.000000,   -0.000000,  180.424781,    0.000003,   -0.000000,    0.000003,-1501.951753,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.120000,   55.950851,    0.000000,   -0.000000,  105.579495,   -0.000000,  164.145813,   -0.000000,    0.000001,   46.856178,    0.000001,   -0.000000,   -0.000000,   46.856178,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000000,  258.003262,   -0.000000,  258.003262,    0.000003,   43.496243,   -0.000000,   -0.000000,   -0.000000,  187.927633,    0.000003,   -0.000000,    0.000003,-1786.837914,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.130000,   56.462352,    0.000000,   -0.000000,  107.676705,    0.000000,  174.860857,   -0.000000,    0.000001,   50.685058,    0.000001,   -0.000000,   -0.000000,   50.685058,   -0.000000,   -0.000000,    0.000002,   -0.000000,   -0.000000,   -0.000000,    0.000001,  295.038725,   -0.000000,  295.038725,    0.000003,   46.501248,   -0.000000,   -0.000000,   -0.000000,  196.566119,    0.000003,   -0.000000,    0.000003,-2208.127371,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.140000,   57.038600,    0.000000,   -0.000000,  110.150472,    0.000000,  189.529239,   -0.000000,    0.000000,   55.245091,    0.000000,   -0.000000,   -0.000000,   55.245091,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000001,  348.281379,   -0.000000,  348.281379,    0.000004,   50.175671,   -0.000000,   -0.000000,   -0.000000,  206.418529,    0.000004,   -0.000000,    0.000004,-2872.986837,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.150000,   57.688315,    0.000000,   -0.000000,  113.100873,   -0.000000,  210.838443,   -0.000000,    0.000000,   60.506729,    0.000000,   -0.000000,   -0.000000,   60.506729,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,  430.184288,   -0.000000,  430.184288,    0.000004,   54.720906,   -0.000000,   -0.000000,   -0.000000,  217.426224,    0.000004,   -0.000000,    0.000004,-4026.634641,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.160000,   58.423094,    0.000000,   -0.000000,  116.683393,    0.000000,  244.878947,   -0.000000,    0.000002,   65.907124,    0.000002,   -0.000000,   -0.000000,   65.907124,   -0.000000,   -0.000000,    0.000003,   -0.000000,    0.000000,   -0.000000,    0.000003,  570.100205,    0.000000,  570.100205,    0.000003,   60.430697,   -0.000000,   -0.000000,   -0.000000,  229.050683,    0.000002,   -0.000000,    0.000002,-6348.223591,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.170000,   59.259165,    0.000000,   -0.000000,  121.169319,    0.000000,  309.337147,   -0.000000,    0.000000,   68.334137,    0.000000,   -0.000000,   -0.000000,   68.334137,   -0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,    0.000002,  856.676012,    0.000000,  856.676012,    0.000003,   67.757692,   -0.000000,   -0.000000,   -0.000000,  238.930692,    0.000001,   -0.000000,    0.000001,-12417.835051,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.180000,   60.221347,    0.000000,   -0.000000,  127.147426,   -0.000000,  488.841860,   -0.000000,   -0.000001,   46.507501,   -0.000001,   -0.000000,   -0.000000,   46.507501,   -0.000000,   -0.000000,   -0.000002,   -0.000000,    0.000000,   -0.000000,   -0.000000, 1730.038115,    0.000000, 1730.038115,   -0.000001,   77.483469,   -0.000000,   -0.000000,   -0.000000,  235.677387,    0.000004,   -0.000000,    0.000004,-41241.040222,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.190000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.000000,   53.241284,    0.000000,    0.000000,   95.962833,    0.000000,  126.556865,   -0.000000,    0.000000,   29.368900,    0.000000,   -0.000000,   -0.000000,   29.368900,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  142.735615,   -0.000000,  142.735615,    0.000002,   29.368900,   -0.000000,   -0.000000,   -0.000000,  142.735615,    0.000002,   -0.000000,    0.000002, -694.268413,   -0.000000,    0.000000,   29.368900,    0.000000,   -0.000000,   -0.000000,   29.368900,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  142.735615,   -0.000000,  142.735615,    0.000002,   29.368900,   -0.000000,   -0.000000,   -0.000000,  142.735615,    0.000002,   -0.000000,    0.000002, -694.268413
z,    0.050000,    0.040000,   53.505517,    0.000000,    0.000000,   96.861093,    0.000000,  129.537349,   -0.000000,    0.000000,   30.616427,    0.000000,   -0.000000,   -0.000000,   30.616427,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  150.259794,   -0.000000,  150.259794,    0.000002,   30.290243,   -0.000000,   -0.000000,   -0.000000,  146.325577,    0.000002,   -0.000000,    0.000002, -752.512436,   -0.000000,    0.000000,   32.617114,    0.000000,   -0.000000,   -0.000000,   32.617114,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  158.194682,   -0.000000,  158.194682,    0.000002,   33.837757,   -0.000000,   -0.000000,   -0.000000,  173.343130,    0.000003,   -0.000000,    0.000003, -895.817537
z,    0.050000,    0.050000,   53.656404,    0.000000,   -0.000000,   97.380849,    0.000000,  131.324146,   -0.000000,    0.000001,   31.356383,    0.000001,   -0.000000,   -0.000000,   31.356383,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  154.832861,   -0.000000,  154.832861,    0.000002,   30.830737,   -0.000000,   -0.000000,   -0.000000,  148.409214,    0.000002,   -0.000000,    0.000002, -788.792510,   -0.000000,    0.000001,   34.686471,    0.000001,   -0.000000,   -0.000000,   34.686471,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  168.145972,   -0.000000,  168.145972,    0.000002,   36.945049,   -0.000000,   -0.000000,   -0.000000,  197.275246,    0.000003,   -0.000000,    0.000003,-1055.439351
z,    0.050000,    0.060000,   53.843098,    0.000000,   -0.000000,   98.031023,   -0.000000,  133.627305,   -0.000000,    0.000001,   32.300803,    0.000001,   -0.000000,   -0.000000,   32.300803,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  160.794783,   -0.000000,  160.794783,    0.000003,   31.514375,   -0.000000,   -0.000000,   -0.000000,  151.020907,    0.000003,   -0.000000,    0.000003, -837.078889,   -0.000000,    0.000001,   37.490121,    0.000001,   -0.000000,   -0.000000,   37.490121,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000002,  181.790012,   -0.000000,  181.790012,    0.000002,   41.560334,   -0.000000,   -0.000000,   -0.000000,  237.656478,    0.000003,   -0.000000,    0.000003,-1326.758659
z,    0.050000,    0.070000,   54.067063,    0.000000,   -0.000000,   98.821625,    0.000000,  136.535621,   -0.000000,    0.000001,   33.477457,    0.000001,   -0.000000,   -0.000000,   33.477457,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000000,  168.429110,   -0.000000,  168.429110,    0.000003,   32.356795,   -0.000000,   -0.000000,   -0.000000,  154.202590,    0.000003,   -0.000000,    0.000003, -900.524041,   -0.000000,    0.000000,   41.245719,    0.000000,   -0.000000,   -0.000000,   41.245719,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,  200.431380,   -0.000000,  200.431380,    0.000003,   48.708146,   -0.000000,   -0.000000,   -0.000000,  314.578271,    0.000003,   -0.000000,    0.000003,-1845.806976
z,    0.050000,    0.080000,   54.330125,    0.000000,   -0.000000,   99.765591,   -0.000000,  140.174056,   -0.000000,    0.000000,   34.923058,    0.000000,   -0.000000,   -0.000000,   34.923058,   -0.000000,   -0.000000,    0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  178.141808,   -0.000000,  178.141808,    0.000002,   33.378346,   -0.000000,   -0.000000,   -0.000000,  158.006389,    0.000002,   -0.000000,    0.000002, -983.824771,   -0.000000,   -0.000001,   46.250524,   -0.000001,   -0.000000,   -0.000000,   46.250524,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,  226.120819,   -0.000000,  226.120819,    0.000002,   60.971037,    0.000000,   -0.000000,    0.000000,  506.466078,    0.000003,   -0.000000,    0.000003,-3137.479102
z,    0.050000,    0.090000,   54.634539,    0.000000,   -0.000000,  100.879605,    0.000000,  144.720468,   -0.000000,   -0.000002,   36.685938,   -0.000002,   -0.000000,   -0.000000,   36.685938,   -0.000000,   -0.000000,   -0.000002,   -0.000000,   -0.000000,   -0.000000,   -0.000002,  190.519996,   -0.000000,  190.519996,    0.000004,   34.605446,   -0.000000,   -0.000000,   -0.000000,  162.493129,    0.000003,   -0.000000,    0.000003,-1094.133912,   -0.000000,   -0.000006,   52.797142,   -0.000006,   -0.000000,   -0.000000,   52.797142,   -0.000000,    0.000000,   -0.000003,   -0.000000,   -0.000000,   -0.000000,   -0.000001,  261.511676,   -0.000000,  261.511676,   -0.000003,   91.378100,    0.000000,   -0.000000,    0.000000, 1678.188742,    0.000005,   -0.000000,    0.000005,-10919.755558
z,    0.050000,    0.100000,   54.983049,    0.000000,   -0.000000,  102.184821,    0.000000,  150.434530,   -0.000000,    0.000001,   38.829003,    0.000001,   -0.000000,   -0.000000,   38.829003,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,   -0.000000,  206.451072,   -0.000000,  206.451072,    0.000003,   36.071850,   -0.000000,   -0.000000,   -0.000000,  167.745721,    0.000002,   -0.000000,    0.000002,-1242.723184,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.110000,   55.379043,    0.000000,   -0.000000,  103.709149,   -0.000000,  157.706039,   -0.000000,    0.000001,   41.435250,    0.000001,   -0.000000,   -0.000000,   41.435250,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000000,  227.283383,   -0.000000,  227.283383,    0.000003,   37.822078,   -0.000000,   -0.000000,   -0.000000,  173.843149,    0.000002,   -0.000000,    0.000002,-1448.140142,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.120000,   55.826662,    0.000000,   -0.000000,  105.488919,    0.000000,  167.148664,   -0.000000,    0.000001,   44.611840,    0.000001,   -0.000000,   -0.000000,   44.611840,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  255.213652,   -0.000000,  255.213652,    0.000003,   39.914049,   -0.000000,   -0.000000,   -0.000000,  180.881776,    0.000003,   -0.000000,    0.000003,-1742.758509,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.130000,   56.331039,    0.000000,   -0.000000,  107.572989,   -0.000000,  179.785245,   -0.000000,    0.000001,   48.493944,    0.000001,   -0.000000,   -0.000000,   48.493944,   -0.000000,   -0.000000,    0.000001,   -0.000000,   -0.000000,   -0.000000,    0.000001,  294.012977,   -0.000000,  294.012977,    0.000003,   42.424846,   -0.000000,   -0.000000,   -0.000000,  188.948989,    0.000002,   -0.000000,    0.000002,-2187.502271,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.140000,   56.898626,    0.000000,   -0.000000,  110.028933,    0.000000,  197.461308,   -0.000000,    0.000000,   53.236014,    0.000000,   -0.000000,   -0.000000,   53.236014,   -0.000000,   -0.000000,   -0.000000,   -0.000000,    0.000000,   -0.000000,    0.000001,  350.714228,    0.000000,  350.714228,    0.000005,   45.458731,   -0.000000,   -0.000000,   -0.000000,  198.086468,    0.000003,   -0.000000,    0.000003,-2909.237147,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.150000,   57.537696,    0.000000,   -0.000000,  112.954433,    0.000000,  223.898152,   -0.000000,    0.000001,   58.948647,    0.000001,   -0.000000,   -0.000000,   58.948647,   -0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000001,  440.006365,    0.000000,  440.006365,    0.000002,   49.160291,   -0.000000,   -0.000000,   -0.000000,  208.175702,    0.000002,   -0.000000,    0.000002,-4212.321297,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.160000,   58.259199,    0.000000,   -0.000000,  116.500651,    0.000000,  267.961890,   -0.000000,    0.000002,   65.380205,    0.000002,   -0.000000,   -0.000000,   65.380205,   -0.000000,   -0.000000,    0.000002,   -0.000000,    0.000000,   -0.000000,    0.000003,  598.190551,    0.000000,  598.190551,    0.000004,   53.737860,   -0.000000,   -0.000000,   -0.000000,  218.572377,    0.000001,   -0.000000,    0.000001,-7000.428106,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.170000,   59.078393,    0.000000,   -0.000000,  120.929886,    0.000000,  357.649576,   -0.000000,    0.000000,   70.095462,    0.000000,   -0.000000,    0.000000,   70.095462,    0.000000,   -0.000000,    0.000001,   -0.000000,    0.000000,   -0.000000,    0.000003,  944.151570,    0.000000,  944.151570,    0.000000,   59.513185,   -0.000000,   -0.000000,   -0.000000,  226.715858,   -0.000008,   -0.000000,   -0.000008,-15139.633158,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.180000,   60.018530,    0.000000,   -0.000000,  126.806183,    0.000000,  656.903537,   -0.000000,   -0.000001,   50.443940,   -0.000001,   -0.000000,    0.000000,   50.443940,    0.000000,   -0.000000,   -0.000002,   -0.000000,    0.000000,   -0.000000,    0.000003, 2197.560057,    0.000000, 2197.560057,    0.000008,   67.063374,   -0.000000,    0.000000,   -0.000000,  220.928333,   -0.000028,    0.000000,   -0.000028,-66980.476184,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.190000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.200000,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,


==> anc/urea.csv <==
cavity_pol,coupling,frequency,alpha_xx,alpha_xy,alpha_xz,alpha_yy,alpha_yz,alpha_zz,or_xxx,or_xxy,or_xxz,or_xyx,or_xyy,or_xyz,or_xzx,or_xzy,or_xzz,or_yxx,or_yxy,or_yxz,or_yyx,or_yyy,or_yyz,or_yzx,or_yzy,or_yzz,or_zxx,or_zxy,or_zxz,or_zyx,or_zyy,or_zyz,or_zzx,or_zzy,or_zzz,shg_xxx,shg_xxy,shg_xxz,shg_xyx,shg_xyy,shg_xyz,shg_xzx,shg_xzy,shg_xzz,shg_yxx,shg_yxy,shg_yxz,shg_yyx,shg_yyy,shg_yyz,shg_yzx,shg_yzy,shg_yzz,shg_zxx,shg_zxy,shg_zxz,shg_zyx,shg_zyy,shg_zyz,shg_zzx,shg_zzy,shg_zzz
x,    0.000000,    0.000000,   24.245343,   -0.637424,    0.000000,   34.485322,    0.000000,   35.718748,   -0.000000,    0.000000,   19.443595,    0.000000,   -0.000000,    1.216572,   19.443595,    1.216572,    0.000000,    0.000000,   -0.000000,    1.216572,   -0.000000,   -0.000000,  -36.235692,    1.216572,  -36.235692,   -0.000000,   19.443595,    1.216572,    0.000000,    1.216572,  -36.235692,   -0.000000,    0.000000,   -0.000000,   56.776119,   -0.000000,    0.000000,   19.443595,    0.000000,   -0.000000,    1.216572,   19.443595,    1.216572,    0.000000,    0.000000,   -0.000000,    1.216572,   -0.000000,   -0.000000,  -36.235692,    1.216572,  -36.235692,   -0.000000,   19.443595,    1.216572,    0.000000,    1.216572,  -36.235692,   -0.000000,    0.000000,   -0.000000,   56.776119
x,    0.000000,    0.040000,   24.361241,   -0.647197,    0.000000,   34.670387,    0.000000,   35.920538,   -0.000000,    0.000000,   20.090968,    0.000000,   -0.000000,    1.190850,   20.090968,    1.190850,    0.000000,    0.000000,   -0.000000,    1.173907,   -0.000000,   -0.000000,  -37.028833,    1.173907,  -37.028833,   -0.000000,   20.121276,    1.188026,    0.000000,    1.188026,  -36.950852,   -0.000000,    0.000000,   -0.000000,   57.845151,   -0.000000,    0.000000,   21.564650,    0.000000,   -0.000000,    1.085480,   21.564650,    1.085480,    0.000000,    0.000000,   -0.000000,    1.142852,   -0.000000,   -0.000000,  -38.535466,    1.142852,  -38.535466,   -0.000000,   21.455907,    1.095970,    0.000000,    1.095970,  -38.791366,   -0.000000,    0.000000,   -0.000000,   60.096302
x,    0.000000,    0.050000,   24.427382,   -0.652815,    0.000000,   34.775891,    0.000000,   36.035702,   -0.000000,    0.000000,   20.470072,    0.000000,   -0.000000,    1.174938,   20.470072,    1.174938,    0.000000,    0.000000,   -0.000000,    1.147982,   -0.000000,   -0.000000,  -37.487750,    1.147982,  -37.487750,   -0.000000,   20.519975,    1.170510,    0.000000,    1.170510,  -37.363318,   -0.000000,    0.000000,   -0.000000,   58.462600,   -0.000000,    0.000000,   22.930673,    0.000000,   -0.000000,    0.991137,   22.930673,    0.991137,    0.000000,    0.000000,   -0.000000,    1.089113,   -0.000000,   -0.000000,  -39.936596,    1.089113,  -39.936596,   -0.000000,   22.732083,    1.009671,    0.000000,    1.009671,  -40.367207,   -0.000000,    0.000000,   -0.000000,   62.123319
x,    0.000000,    0.060000,   24.509176,   -0.659804,    0.000000,   34.906245,    0.000000,   36.178122,   -0.000000,    0.000000,   20.948834,    0.000000,   -0.000000,    1.153973,   20.948834,    1.153973,    0.000000,    0.000000,   -0.000000,    1.114288,   -0.000000,   -0.000000,  -38.061631,    1.114288,  -38.061631,   -0.000000,   21.025431,    1.147576,    0.000000,    1.147576,  -37.877743,    0.000000,    0.000000,    0.000000,   59.233637,   -0.000000,    0.000000,   24.804861,    0.000000,   -0.000000,    0.850829,   24.804861,    0.850829,    0.000000,    0.000000,   -0.000000,    1.008561,   -0.000000,   -0.000000,  -41.767004,    1.008561,  -41.767004,   -0.000000,   24.457631,    0.881807,    0.000000,    0.881807,  -42.448028,   -0.000000,    0.000000,   -0.000000,   64.777401
x,    0.000000,    0.070000,   24.607236,   -0.668242,   -0.000000,   35.062342,    0.000000,   36.348854,   -0.000000,    0.000000,   21.537602,    0.000000,   -0.000000,    1.126896,   21.537602,    1.126896,    0.000000,    0.000000,   -0.000000,    1.071452,   -0.000000,   -0.000000,  -38.758943,    1.071452,  -38.758943,    0.000000,   21.649996,    1.118173,    0.000000,    1.118173,  -38.500762,    0.000000,    0.000000,    0.000000,   60.168935,   -0.000000,    0.000000,   27.370164,    0.000000,   -0.000000,    0.641341,   27.370164,    0.641341,    0.000000,    0.000000,   -0.000000,    0.887395,   -0.000000,   -0.000000,  -44.117045,    0.887395,  -44.117045,    0.000000,   26.771999,    0.691583,    0.000000,    0.691583,  -45.157675,    0.000000,    0.000000,    0.000000,   68.196930
x,    0.000000,    0.080000,   24.722322,   -0.678227,    0.000000,   35.245278,    0.000000,   36.549206,   -0.000000,    0.000000,   22.249723,    0.000000,   -0.000000,    1.092298,   22.249723,    1.092298,    0.000000,    0.000000,   -0.000000,    1.017669,   -0.000000,   -0.000000,  -39.590362,    1.017669,  -39.590362,   -0.000000,   22.409780,    1.080916,    0.000000,    1.080916,  -39.240665,   -0.000000,    0.000000,   -0.000000,   61.281950,   -0.000000,    0.000000,   30.928868,    0.000000,   -0.000000,    0.323586,   30.928868,    0.323586,    0.000000,    0.000000,   -0.000000,    0.702322,   -0.000000,   -0.000000,  -47.117143,    0.702322,  -47.117143,   -0.000000,   29.892634,    0.403921,    0.000000,    0.403921,  -48.681939,   -0.000000,    0.000000,   -0.000000,   72.585902
x,    0.000000,    0.090000,   24.855367,   -0.689879,   -0.000000,   35.456382,    0.000000,   36.780767,   -0.000000,    0.000000,   23.102273,    0.000000,   -0.000000,    1.048320,   23.102273,    1.048320,    0.000000,    0.000000,   -0.000000,    0.950597,   -0.000000,   -0.000000,  -40.569182,    0.950597,  -40.569182,    0.000000,   23.325649,    1.033994,    0.000000,    1.033994,  -40.107661,    0.000000,    0.000000,    0.000000,   62.589436,   -0.000000,    0.000000,   36.009485,    0.000000,   -0.000000,   -0.171489,   36.009485,   -0.171489,    0.000000,    0.000000,   -0.000000,    0.411915,   -0.000000,   -0.000000,  -50.959270,    0.411915,  -50.959270,    0.000000,   34.170975,   -0.043405,    0.000000,   -0.043405,  -53.308428,   -0.000000,    0.000000,   -0.000000,   78.253353
x,    0.000000,    0.100000,   25.007509,   -0.703343,    0.000000,   35.697248,    0.000000,   37.045455,   -0.000000,    0.000000,   24.117046,    0.000000,   -0.000000,    0.992501,   24.117046,    0.992501,    0.000000,    0.000000,   -0.000000,    0.867194,   -0.000000,   -0.000000,  -41.711859,    0.867194,  -41.711859,   -0.000000,   24.424628,    0.975038,    0.000000,    0.975038,  -41.114216,   -0.000000,    0.000000,   -0.000000,   64.112138,   -0.000000,    0.000000,   43.615768,    0.000000,   -0.000000,   -0.974637,   43.615768,   -0.974637,    0.000000,    0.000000,   -0.000000,   -0.063423,   -0.000000,   -0.000000,  -55.935407,   -0.063423,  -55.935407,   -0.000000,   40.205529,   -0.769134,    0.000000,   -0.769134,  -59.505056,   -0.000000,    0.000000,   -0.000000,   85.688531
x,    0.000000,    0.110000,   25.180125,   -0.718797,   -0.000000,   35.969780,    0.000000,   37.345569,   -0.000000,    0.000000,   25.321928,    0.000000,   -0.000000,    0.921568,   25.321928,    0.921568,    0.000000,    0.000000,   -0.000000,    0.763501,   -0.000000,   -0.000000,  -43.038726,    0.763501,  -43.038726,   -0.000000,   25.741869,    0.900944,    0.000000,    0.900944,  -42.275491,   -0.000000,    0.000000,   -0.000000,   65.875691,   -0.000000,    0.000000,   55.899581,    0.000000,   -0.000000,   -2.359852,   55.899581,   -2.359852,    0.000000,    0.000000,   -0.000000,   -0.895281,   -0.000000,   -0.000000,  -62.511260,   -0.895281,  -62.511260,   -0.000000,   49.093162,   -2.025516,    0.000000,   -2.025516,  -68.092353,   -0.000000,    0.000000,   -0.000000,   95.718629
x,    0.000000,    0.120000,   25.374891,   -0.736456,    0.000000,   36.276242,    0.000000,   37.683859,   -0.000000,    0.000000,   26.752812,    0.000000,   -0.000000,    0.831137,   26.752812,    0.831137,    0.000000,    0.000000,   -0.000000,    0.634337,   -0.000000,   -0.000000,  -44.574944,    0.634337,  -44.574944,   -0.000000,   27.323467,    0.807612,    0.000000,    0.807612,  -43.609911,   -0.000000,    0.000000,   -0.000000,   67.911851,   -0.000000,    0.000000,   78.432798,    0.000000,   -0.000000,   -5.001236,   78.432798,   -5.001236,    0.000000,    0.000000,   -0.000000,   -2.528797,   -0.000000,   -0.000000,  -71.480500,   -2.528797,  -71.480500,   -0.000000,   63.071197,   -4.448597,    0.000000,   -4.448597,  -80.693283,   -0.000000,    0.000000,   -0.000000,  109.891303
x,    0.000000,    0.130000,   25.593851,   -0.756580,    0.000000,   36.619327,    0.000000,   38.063622,   -0.000000,    0.000000,   28.456304,    0.000000,   -0.000000,    0.715275,   28.456304,    0.715275,    0.000000,    0.000000,   -0.000000,    0.472869,   -0.000000,   -0.000000,  -46.351779,    0.472869,  -46.351779,   -0.000000,   29.230542,    0.689577,    0.000000,    0.689577,  -45.139886,   -0.000000,    0.000000,   -0.000000,   70.260133,   -0.000000,    0.000000,  131.450829,    0.000000,   -0.000000,  -11.136561,  131.450829,  -11.136561,    0.000000,    0.000000,   -0.000000,   -6.589987,   -0.000000,   -0.000000,  -84.315640,   -6.589987,  -84.315640,   -0.000000,   87.607680,  -10.248771,    0.000000,  -10.248771, -101.368464,   -0.000000,    0.000000,   -0.000000,  131.677181
x,    0.000000,    0.140000,   25.839511,   -0.779489,    0.000000,   37.002245,    0.000000,   38.488822,   -0.000000,    0.000000,   30.493626,    0.000000,   -0.000000,    0.565834,   30.493626,    0.565834,    0.000000,    0.000000,   -0.000000,    0.269992,   -0.000000,   -0.000000,  -48.408344,    0.269992,  -48.408344,   -0.000000,   31.545280,    0.539466,    0.000000,    0.539466,  -46.892774,   -0.000000,    0.000000,   -0.000000,   72.970071,    0.000000,    0.000000,  392.836995,    0.000000,   -0.000000,  -38.004242,  392.836995,  -38.004242,   -0.000000,    0.000000,   -0.000000,  -27.742043,   -0.000000,   -0.000000, -103.499420,  -27.742043, -103.499420,   -0.000000,  145.931682,  -37.375508,    0.000000,  -37.375508, -153.039578,   -0.000000,    0.000000,   -0.000000,  174.341479
x,    0.000000,    0.150000,   26.114983,   -0.805574,   -0.000000,   37.428844,    0.000000,   38.964241,   -0.000000,    0.000000,   32.946326,    0.000000,   -0.000000,    0.371514,   32.946326,    0.371514,    0.000000,    0.000000,   -0.000000,    0.013472,   -0.000000,   -0.000000,  -50.793969,    0.013472,  -50.793969,   -0.000000,   34.380043,    0.347252,    0.000000,    0.347252,  -48.902103,   -0.000000,    0.000000,   -0.000000,   76.104375,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.160000,   26.424170,   -0.835323,    0.000000,   37.903750,    0.000000,   39.495699,   -0.000000,    0.000000,   35.924893,    0.000000,   -0.000000,    0.116250,   35.924893,    0.116250,    0.000000,    0.000000,   -0.000000,   -0.313462,   -0.000000,   -0.000000,  -53.571602,   -0.313462,  -53.571602,   -0.000000,   37.891560,    0.098929,    0.000000,    0.098929,  -51.209255,   -0.000000,    0.000000,   -0.000000,   79.743355,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.170000,   26.772055,   -0.869344,    0.000000,   38.432576,    0.000000,   40.090334,   -0.000000,    0.000000,   39.581987,    0.000000,   -0.000000,   -0.223118,   39.581987,   -0.223118,    0.000000,    0.000000,   -0.000000,   -0.734040,   -0.000000,   -0.000000,  -56.822559,   -0.734040,  -56.822559,   -0.000000,   42.303520,   -0.225266,    0.000000,   -0.225266,  -53.865637,   -0.000000,    0.000000,   -0.000000,   83.991428,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.180000,   27.165117,   -0.908418,    0.000000,   39.022196,    0.000000,   40.757003,   -0.000000,    0.000000,   44.133508,    0.000000,   -0.000000,   -0.680841,   44.133508,   -0.680841,    0.000000,    0.000000,   -0.000000,   -1.281111,   -0.000000,   -0.000000,  -60.653570,   -1.281111,  -60.653570,   -0.000000,   47.943997,   -0.653954,    0.000000,   -0.653954,  -56.935676,   -0.000000,    0.000000,   -0.000000,   88.986747,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.190000,   27.611997,   -0.953555,    0.000000,   39.681119,    0.000000,   41.506836,   -0.000000,    0.000000,   49.893277,    0.000000,   -0.000000,   -1.308917,   49.893277,   -1.308917,    0.000000,    0.000000,   -0.000000,   -2.002121,   -0.000000,   -0.000000,  -65.207331,   -2.002121,  -65.207331,   -0.000000,   55.309774,   -1.229693,    0.000000,   -1.229693,  -60.500888,   -0.000000,    0.000000,   -0.000000,   94.916041,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.000000,    0.200000,   28.124561,   -1.006101,    0.000000,   40.420024,    0.000000,   42.354058,   -0.000000,    0.000000,   57.332567,    0.000000,   -0.000000,   -2.188808,   57.332567,   -2.188808,    0.000000,    0.000000,   -0.000000,   -2.967370,   -0.000000,   -0.000000,  -70.678895,   -2.967370,  -70.678895,   -0.000000,   65.182284,   -2.017837,    0.000000,   -2.017837,  -64.665508,   -0.000000,    0.000000,   -0.000000,  102.038329,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.000000,   24.221162,   -0.637249,    0.000000,   34.477375,   -0.000000,   35.710999,    0.000000,    0.000000,   19.323082,    0.000000,   -0.000000,    1.224562,   19.323082,    1.224562,    0.000000,    0.000000,   -0.000000,    1.224562,   -0.000000,    0.000000,  -36.239124,    1.224562,  -36.239124,    0.000000,   19.323082,    1.224562,    0.000000,    1.224562,  -36.239124,    0.000000,    0.000000,    0.000000,   56.696449,    0.000000,    0.000000,   19.323082,    0.000000,   -0.000000,    1.224562,   19.323082,    1.224562,    0.000000,    0.000000,   -0.000000,    1.224562,   -0.000000,    0.000000,  -36.239124,    1.224562,  -36.239124,    0.000000,   19.323082,    1.224562,    0.000000,    1.224562,  -36.239124,    0.000000,    0.000000,    0.000000,   56.696449
x,    0.010000,    0.040000,   24.337449,   -0.647030,    0.000000,   34.662255,   -0.000000,   35.912608,    0.000000,    0.000000,   19.964337,    0.000000,   -0.000000,    1.199368,   19.964337,    1.199368,    0.000000,    0.000000,   -0.000000,    1.182497,   -0.000000,    0.000000,  -37.032476,    1.182497,  -37.032476,    0.000000,   19.995332,    1.196511,    0.000000,    1.196511,  -36.954183,    0.000000,    0.000000,    0.000000,   57.761701,    0.000000,    0.000000,   21.425927,    0.000000,   -0.000000,    1.095256,   21.425927,    1.095256,    0.000000,    0.000000,   -0.000000,    1.152398,   -0.000000,    0.000000,  -38.538884,    1.152398,  -38.538884,    0.000000,   21.314887,    1.105884,    0.000000,    1.105884,  -38.795844,    0.000000,    0.000000,    0.000000,   60.004536
x,    0.010000,    0.050000,   24.403820,   -0.652653,    0.000000,   34.767650,   -0.000000,   36.027667,   -0.000000,    0.000000,   20.339809,    0.000000,   -0.000000,    1.183775,   20.339809,    1.183775,    0.000000,    0.000000,   -0.000000,    1.156928,   -0.000000,   -0.000000,  -37.491518,    1.156928,  -37.491518,    0.000000,   20.390810,    1.179287,    0.000000,    1.179287,  -37.366588,    0.000000,    0.000000,    0.000000,   58.376918,   -0.000000,    0.000000,   22.779866,    0.000000,   -0.000000,    1.002093,   22.779866,    1.002093,    0.000000,    0.000000,   -0.000000,    1.099708,   -0.000000,   -0.000000,  -39.939972,    1.099708,  -39.939972,    0.000000,   22.577376,    1.020913,    0.000000,    1.020913,  -40.372409,    0.000000,    0.000000,    0.000000,   62.023642
x,    0.010000,    0.060000,   24.485906,   -0.659648,    0.000000,   34.897870,    0.000000,   36.169954,   -0.000000,    0.000000,   20.813933,    0.000000,   -0.000000,    1.163223,   20.813933,    1.163223,    0.000000,    0.000000,   -0.000000,    1.123691,   -0.000000,    0.000000,  -38.065559,    1.123691,  -38.065559,    0.000000,   20.892154,    1.156726,    0.000000,    1.156726,  -37.880932,    0.000000,    0.000000,    0.000000,   59.145117,   -0.000000,    0.000000,   24.637033,    0.000000,   -0.000000,    0.863432,   24.637033,    0.863432,    0.000000,    0.000000,   -0.000000,    1.020653,   -0.000000,    0.000000,  -41.770284,    1.020653,  -41.770284,    0.000000,   24.283592,    0.894981,    0.000000,    0.894981,  -42.454280,    0.000000,    0.000000,    0.000000,   64.666744
x,    0.010000,    0.070000,   24.584326,   -0.668094,   -0.000000,   35.053802,   -0.000000,   36.340525,   -0.000000,    0.000000,   21.396918,    0.000000,   -0.000000,    1.136669,   21.396918,    1.136669,    0.000000,    0.000000,   -0.000000,    1.081423,   -0.000000,    0.000000,  -38.763070,    1.081423,  -38.763070,    0.000000,   21.511596,    1.127786,    0.000000,    1.127786,  -38.503846,    0.000000,    0.000000,    0.000000,   60.076895,   -0.000000,    0.000000,   27.178239,    0.000000,   -0.000000,    0.656235,   27.178239,    0.656235,    0.000000,    0.000000,   -0.000000,    0.901644,   -0.000000,    0.000000,  -44.120119,    0.901644,  -44.120119,    0.000000,   26.570561,    0.707601,    0.000000,    0.707601,  -45.165453,    0.000000,    0.000000,    0.000000,   68.071047
x,    0.010000,    0.080000,   24.699851,   -0.678088,    0.000000,   35.236540,   -0.000000,   36.540684,   -0.000000,    0.000000,   22.101932,    0.000000,   -0.000000,    1.102728,   22.101932,    1.102728,    0.000000,    0.000000,   -0.000000,    1.028340,   -0.000000,    0.000000,  -39.594731,    1.028340,  -39.594731,    0.000000,   22.265087,    1.091095,    0.000000,    1.091095,  -39.243618,    0.000000,    0.000000,    0.000000,   61.185612,   -0.000000,    0.000000,   30.702018,    0.000000,   -0.000000,    0.341700,   30.702018,    0.341700,    0.000000,    0.000000,   -0.000000,    0.719762,   -0.000000,    0.000000,  -47.119798,    0.719762,  -47.119798,    0.000000,   29.651642,    0.424251,    0.000000,    0.424251,  -48.691966,    0.000000,    0.000000,    0.000000,   72.438615
x,    0.010000,    0.090000,   24.833426,   -0.689751,    0.000000,   35.447410,   -0.000000,   36.772017,   -0.000000,    0.000000,   22.945810,    0.000000,   -0.000000,    1.059570,   22.945810,    1.059570,    0.000000,   -0.000000,   -0.000000,    0.962121,   -0.000000,   -0.000000,  -40.573845,    0.962121,  -40.573845,   -0.000000,   23.173282,    1.044860,    0.000000,    1.044860,  -40.110448,   -0.000000,    0.000000,   -0.000000,   62.487897,    0.000000,   -0.000000,   35.729837,   -0.000000,   -0.000000,   -0.148761,   35.729837,   -0.148761,    0.000000,    0.000000,   -0.000000,    0.434293,   -0.000000,   -0.000000,  -50.961077,    0.434293,  -50.961077,   -0.000000,   33.871010,   -0.016230,    0.000000,   -0.016230,  -53.321843,   -0.000000,    0.000000,   -0.000000,   78.075150
x,    0.010000,    0.100000,   24.986201,   -0.703230,    0.000000,   35.688001,   -0.000000,   37.036436,   -0.000000,    0.000000,   23.950035,    0.000000,   -0.000000,    1.004774,   23.950035,    1.004774,    0.000000,    0.000000,   -0.000000,    0.879755,   -0.000000,    0.000000,  -41.716877,    0.879755,  -41.716877,    0.000000,   24.262928,    0.986735,    0.000000,    0.986735,  -41.116794,    0.000000,    0.000000,    0.000000,   64.004329,   -0.000000,    0.000000,   43.250696,    0.000000,   -0.000000,   -0.945085,   43.250696,   -0.945085,    0.000000,    0.000000,   -0.000000,   -0.032844,   -0.000000,    0.000000,  -55.935449,   -0.032844,  -55.935449,    0.000000,   39.813335,   -0.730316,    0.000000,   -0.730316,  -59.523715,    0.000000,    0.000000,    0.000000,   85.463736
x,    0.010000,    0.110000,   25.159573,   -0.718701,    0.000000,   35.960212,   -0.000000,   37.336235,    0.000000,    0.000000,   25.142080,    0.000000,   -0.000000,    0.935126,   25.142080,    0.935126,    0.000000,    0.000000,   -0.000000,    0.777321,   -0.000000,    0.000000,  -43.044171,    0.777321,  -43.044171,    0.000000,   25.568809,    0.913643,    0.000000,    0.913643,  -42.277807,    0.000000,    0.000000,    0.000000,   65.760335,    0.000000,    0.000000,   55.380267,    0.000000,   -0.000000,   -2.319688,   55.380267,   -2.319688,    0.000000,    0.000000,   -0.000000,   -0.849507,   -0.000000,    0.000000,  -62.507431,   -0.849507,  -62.507431,   -0.000000,   48.546581,   -1.964779,    0.000000,   -1.964779,  -68.119338,    0.000000,    0.000000,    0.000000,   95.419017
x,    0.010000,    0.120000,   25.355239,   -0.736380,   -0.000000,   36.266299,    0.000000,   37.674158,   -0.000000,    0.000000,   26.557285,    0.000000,   -0.000000,    0.846318,   26.557285,    0.846318,    0.000000,    0.000000,   -0.000000,    0.649689,   -0.000000,    0.000000,  -44.580901,    0.649689,  -44.580901,    0.000000,   27.136527,    0.821521,    0.000000,    0.821521,  -43.611899,    0.000000,    0.000000,    0.000000,   67.787391,    0.000000,    0.000000,   77.576022,    0.000000,   -0.000000,   -4.942775,   77.576022,   -4.942775,   -0.000000,    0.000000,   -0.000000,   -2.449176,   -0.000000,    0.000000,  -71.467400,   -2.449176,  -71.467400,    0.000000,   62.239304,   -4.339156,    0.000000,   -4.339156,  -80.733519,    0.000000,    0.000000,    0.000000,  109.459106
x,    0.010000,    0.130000,   25.575271,   -0.756530,    0.000000,   36.608945,   -0.000000,   38.053493,    0.000000,   -0.000000,   28.241515,   -0.000000,   -0.000000,    0.732525,   28.241515,    0.732525,    0.000000,   -0.000000,   -0.000000,    0.490092,   -0.000000,   -0.000000,  -46.358352,    0.490092,  -46.358352,    0.000000,   29.026530,    0.704957,    0.000000,    0.704957,  -45.141463,   -0.000000,    0.000000,   -0.000000,   70.124652,    0.000000,   -0.000000,  129.496555,   -0.000000,   -0.000000,  -11.033160,  129.496555,  -11.033160,    0.000000,   -0.000000,   -0.000000,   -6.401033,   -0.000000,   -0.000000,  -84.277526,   -6.401033,  -84.277526,   -0.000000,   86.158708,   -9.987756,    0.000000,   -9.987756, -101.426568,    0.000000,    0.000000,    0.000000,  130.963937
x,    0.010000,    0.140000,   25.822206,   -0.779468,    0.000000,   36.991347,   -0.000000,   38.478198,   -0.000000,    0.000000,   30.255044,    0.000000,   -0.000000,    0.585791,   30.255044,    0.585791,    0.000000,    0.000000,   -0.000000,    0.289546,   -0.000000,    0.000000,  -48.415695,    0.289546,  -48.415695,    0.000000,   31.320151,    0.556677,    0.000000,    0.556677,  -46.893873,    0.000000,    0.000000,    0.000000,   72.821142,    0.000000,    0.000000,  378.480459,    0.000000,   -0.000000,  -37.260268,  378.480459,  -37.260268,   -0.000000,    0.000000,   -0.000000,  -26.396273,   -0.000000,    0.000000, -103.419372,  -26.396273, -103.419372,    0.000000,  142.554735,  -35.340581,    0.000000,  -35.340581, -153.113048,    0.000000,    0.000000,    0.000000,  172.387566
x,    0.010000,    0.150000,   26.099211,   -0.805591,    0.000000,   37.417346,   -0.000000,   38.953018,    0.000000,    0.000000,   32.677773,    0.000000,   -0.000000,    0.394936,   32.677773,    0.394936,    0.000000,    0.000000,   -0.000000,    0.035837,   -0.000000,    0.000000,  -50.802178,    0.035837,  -50.802178,    0.000000,   34.128199,    0.366637,    0.000000,    0.366637,  -48.902510,    0.000000,    0.000000,    0.000000,   75.938982,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.160000,   26.410233,   -0.835385,   -0.000000,   37.891539,    0.000000,   39.483777,    0.000000,    0.000000,   35.618383,    0.000000,   -0.000000,    0.144339,   35.618383,    0.144339,    0.000000,    0.000000,   -0.000000,   -0.287546,   -0.000000,    0.000000,  -53.580893,   -0.287546,  -53.580893,    0.000000,   37.605739,    0.121065,    0.000000,    0.121065,  -51.208838,    0.000000,    0.000000,    0.000000,   79.557506,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.170000,   26.760329,   -0.869463,   -0.000000,   38.419518,   -0.000000,   40.077579,   -0.000000,    0.000000,   39.226495,    0.000000,   -0.000000,   -0.188681,   39.226495,   -0.188681,    0.000000,    0.000000,   -0.000000,   -0.703642,   -0.000000,    0.000000,  -56.833156,   -0.703642,  -56.833156,    0.000000,   41.973552,   -0.199663,    0.000000,   -0.199663,  -53.864178,    0.000000,    0.000000,    0.000000,   83.779884,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.180000,   27.156070,   -0.908605,    0.000000,   39.008119,   -0.000000,   40.743243,    0.000000,   -0.000000,   43.713549,   -0.000000,   -0.000000,   -0.637564,   43.713549,   -0.637564,    0.000000,   -0.000000,   -0.000000,   -1.244990,   -0.000000,   -0.000000,  -60.665740,   -1.244990,  -60.665740,    0.000000,   47.555359,   -0.623910,    0.000000,   -0.623910,  -56.932895,   -0.000000,    0.000000,   -0.000000,   88.742443,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.190000,   27.606212,   -0.953828,    0.000000,   39.665803,   -0.000000,   41.491851,    0.000000,    0.000000,   49.386439,    0.000000,   -0.000000,   -1.252993,   49.386439,   -1.252993,    0.000000,    0.000000,   -0.000000,   -1.958586,   -0.000000,    0.000000,  -65.221377,   -1.958586,  -65.221377,   -0.000000,   54.840986,   -1.193844,    0.000000,   -1.193844,  -60.496428,   -0.000000,    0.000000,   -0.000000,   94.629216,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.010000,    0.200000,   28.122774,   -1.006479,    0.000000,   40.403182,   -0.000000,   42.337556,    0.000000,    0.000000,   56.705244,    0.000000,   -0.000000,   -2.114218,   56.705244,   -2.114218,    0.000000,    0.000000,   -0.000000,   -2.914074,   -0.000000,    0.000000,  -70.695132,   -2.914074,  -70.695132,    0.000000,   64.600209,   -1.974208,    0.000000,   -1.974208,  -64.658918,    0.000000,    0.000000,    0.000000,  101.695120,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.000000,   24.149610,   -0.636730,    0.000000,   34.453772,   -0.000000,   35.687986,   -0.000000,    0.000000,   18.973319,    0.000000,   -0.000000,    1.248334,   18.973319,    1.248334,    0.000000,    0.000000,   -0.000000,    1.248334,   -0.000000,   -0.000000,  -36.248302,    1.248334,  -36.248302,    0.000000,   18.973319,    1.248334,    0.000000,    1.248334,  -36.248302,    0.000000,    0.000000,    0.000000,   56.463260,   -0.000000,    0.000000,   18.973319,    0.000000,   -0.000000,    1.248334,   18.973319,    1.248334,    0.000000,    0.000000,   -0.000000,    1.248334,   -0.000000,   -0.000000,  -36.248302,    1.248334,  -36.248302,    0.000000,   18.973319,    1.248334,    0.000000,    1.248334,  -36.248302,    0.000000,    0.000000,    0.000000,   56.463260
x,    0.020000,    0.040000,   24.267080,   -0.646535,    0.000000,   34.638105,   -0.000000,   35.889060,   -0.000000,    0.000000,   19.597079,    0.000000,   -0.000000,    1.224687,   19.597079,    1.224687,    0.000000,    0.000000,   -0.000000,    1.208037,   -0.000000,   -0.000000,  -37.042209,    1.208037,  -37.042209,    0.000000,   19.630040,    1.221742,    0.000000,    1.221742,  -36.963019,    0.000000,    0.000000,    0.000000,   57.517555,   -0.000000,    0.000000,   21.024144,    0.000000,   -0.000000,    1.124305,   21.024144,    1.124305,    0.000000,    0.000000,   -0.000000,    1.180735,   -0.000000,   -0.000000,  -38.547847,    1.180735,  -38.547847,    0.000000,   20.906540,    1.135298,    0.000000,    1.135298,  -38.807851,    0.000000,    0.000000,    0.000000,   59.736312
x,    0.020000,    0.050000,   24.334149,   -0.652173,    0.000000,   34.743183,   -0.000000,   36.003808,   -0.000000,    0.000000,   19.962172,    0.000000,   -0.000000,    1.210027,   19.962172,    1.210027,    0.000000,    0.000000,   -0.000000,    1.183519,   -0.000000,   -0.000000,  -37.501579,    1.183519,  -37.501579,    0.000000,   20.016313,    1.205381,    0.000000,    1.205381,  -37.375214,    0.000000,    0.000000,    0.000000,   58.126305,   -0.000000,    0.000000,   22.343650,    0.000000,   -0.000000,    1.034623,   22.343650,    1.034623,    0.000000,    0.000000,   -0.000000,    1.131114,   -0.000000,   -0.000000,  -39.948699,    1.131114,  -39.948699,    0.000000,   22.130028,    1.054213,    0.000000,    1.054213,  -40.386368,    0.000000,    0.000000,    0.000000,   61.732549
x,    0.020000,    0.060000,   24.417122,   -0.659187,    0.000000,   34.873004,   -0.000000,   36.145706,   -0.000000,    0.000000,   20.423051,    0.000000,   -0.000000,    1.190683,   20.423051,    1.190683,    0.000000,    0.000000,   -0.000000,    1.151625,   -0.000000,   -0.000000,  -38.076037,    1.151625,  -38.076037,    0.000000,   20.505914,    1.183919,    0.000000,    1.183919,  -37.889284,    0.000000,    0.000000,    0.000000,   58.886285,   -0.000000,    0.000000,   24.152435,    0.000000,   -0.000000,    0.900817,   24.152435,    0.900817,    0.000000,    0.000000,   -0.000000,    1.056427,   -0.000000,   -0.000000,  -41.778564,    1.056427,  -41.778564,    0.000000,   23.781278,    0.933919,    0.000000,    0.933919,  -42.471061,    0.000000,    0.000000,    0.000000,   64.343957
x,    0.020000,    0.070000,   24.516640,   -0.667657,    0.000000,   35.028450,   -0.000000,   36.315802,   -0.000000,    0.000000,   20.989537,    0.000000,   -0.000000,    1.165659,   20.989537,    1.165659,    0.000000,    0.000000,   -0.000000,    1.111031,   -0.000000,   -0.000000,  -38.774064,    1.111031,  -38.774064,    0.000000,   21.110737,    1.156344,    0.000000,    1.156344,  -38.511849,    0.000000,    0.000000,    0.000000,   59.807879,   -0.000000,    0.000000,   26.625349,    0.000000,   -0.000000,    0.700370,   26.625349,    0.700370,    0.000000,    0.000000,   -0.000000,    0.943680,   -0.000000,   -0.000000,  -44.127570,    0.943680,  -44.127570,    0.000000,   25.990588,    0.754813,    0.000000,    0.754813,  -45.186315,    0.000000,    0.000000,    0.000000,   67.704410
x,    0.020000,    0.080000,   24.633502,   -0.677680,    0.000000,   35.210606,   -0.000000,   36.515392,   -0.000000,    0.000000,   21.674290,    0.000000,   -0.000000,    1.133634,   21.674290,    1.133634,    0.000000,    0.000000,   -0.000000,    1.060006,   -0.000000,   -0.000000,  -39.606356,    1.060006,  -39.606356,    0.000000,   21.846283,    1.121322,    0.000000,    1.121322,  -39.251178,    0.000000,    0.000000,    0.000000,   60.904168,   -0.000000,    0.000000,   30.050573,    0.000000,   -0.000000,    0.395306,   30.050573,    0.395306,    0.000000,    0.000000,   -0.000000,    0.771004,   -0.000000,    0.000000,  -47.125700,    0.771004,  -47.125700,    0.000000,   28.960009,    0.483947,    0.000000,    0.483947,  -48.718806,    0.000000,    0.000000,    0.000000,   72.010518
x,    0.020000,    0.090000,   24.768687,   -0.689379,    0.000000,   35.420787,   -0.000000,   36.746052,   -0.000000,    0.000000,   22.493479,    0.000000,   -0.000000,    1.092863,   22.493479,    1.092863,    0.000000,    0.000000,   -0.000000,    0.996297,   -0.000000,   -0.000000,  -40.586232,    0.996297,  -40.586232,    0.000000,   22.732619,    1.077109,    0.000000,    1.077109,  -40.117452,    0.000000,    0.000000,    0.000000,   62.191421,   -0.000000,    0.000000,   34.930238,    0.000000,   -0.000000,   -0.081604,   34.930238,   -0.081604,    0.000000,    0.000000,   -0.000000,    0.499667,   -0.000000,   -0.000000,  -50.964030,    0.499667,  -50.964030,    0.000000,   33.013766,    0.063179,    0.000000,    0.063179,  -53.357603,    0.000000,    0.000000,    0.000000,   77.558634
x,    0.020000,    0.100000,   24.923392,   -0.702901,    0.000000,   35.660571,   -0.000000,   37.009681,   -0.000000,    0.000000,   23.467715,    0.000000,   -0.000000,    1.041045,   23.467715,    1.041045,    0.000000,    0.000000,   -0.000000,    0.916978,   -0.000000,   -0.000000,  -41.730179,    0.916978,  -41.730179,    0.000000,   23.795717,    1.021424,    0.000000,    1.021424,  -41.123105,    0.000000,    0.000000,    0.000000,   63.689755,    0.000000,    0.000000,   42.213263,    0.000000,   -0.000000,   -0.857935,   42.213263,   -0.857935,    0.000000,    0.000000,   -0.000000,    0.055730,   -0.000000,   -0.000000,  -55.932562,    0.055730,  -55.932562,    0.000000,   38.698915,   -0.617636,    0.000000,   -0.617636,  -59.573072,    0.000000,    0.000000,    0.000000,   84.814699
x,    0.020000,    0.110000,   25.099066,   -0.718425,    0.000000,   35.931837,   -0.000000,   37.308556,   -0.000000,    0.000000,   24.623321,    0.000000,   -0.000000,    0.975121,   24.623321,    0.975121,    0.000000,    0.000000,   -0.000000,    0.818240,   -0.000000,    0.000000,  -43.058567,    0.818240,  -43.058567,    0.000000,   25.069333,    0.951275,    0.000000,    0.951275,  -42.283252,    0.000000,    0.000000,    0.000000,   65.423995,    0.000000,    0.000000,   53.918216,    0.000000,   -0.000000,   -2.201562,   53.918216,   -2.201562,    0.000000,    0.000000,   -0.000000,   -0.718663,   -0.000000,    0.000000,  -62.492230,   -0.718663,  -62.492230,    0.000000,   47.005834,   -1.790083,    0.000000,   -1.790083,  -68.189750,    0.000000,    0.000000,    0.000000,   94.558839
x,    0.020000,    0.120000,   25.297476,   -0.736169,    0.000000,   36.236821,   -0.000000,   37.645401,   -0.000000,    0.000000,   25.994110,    0.000000,   -0.000000,    0.891006,   25.994110,    0.891006,    0.000000,    0.000000,   -0.000000,    0.695102,   -0.000000,   -0.000000,  -44.596604,    0.695102,  -44.596604,    0.000000,   26.597692,    0.862707,    0.000000,    0.862707,  -43.616262,    0.000000,    0.000000,    0.000000,   67.424837,    0.000000,    0.000000,   75.200887,    0.000000,   -0.000000,   -4.771670,   75.200887,   -4.771670,    0.000000,    0.000000,   -0.000000,   -2.226464,   -0.000000,    0.000000,  -71.423715,   -2.226464,  -71.423715,    0.000000,   59.921591,   -4.028598,    0.000000,   -4.028598,  -80.835802,    0.000000,    0.000000,    0.000000,  108.229110
x,    0.020000,    0.130000,   25.520777,   -0.756397,    0.000000,   36.578180,   -0.000000,   38.023477,   -0.000000,    0.000000,   27.623885,    0.000000,   -0.000000,    0.783179,   27.623885,    0.783179,    0.000000,    0.000000,   -0.000000,    0.540988,   -0.000000,    0.000000,  -46.375615,    0.540988,  -46.375615,    0.000000,   28.439377,    0.750450,    0.000000,    0.750450,  -45.144473,    0.000000,    0.000000,    0.000000,   69.730405,    0.000000,    0.000000,  124.240807,    0.000000,   -0.000000,  -10.735567,  124.240807,  -10.735567,   -0.000000,    0.000000,   -0.000000,   -5.892837,   -0.000000,    0.000000,  -84.159463,   -5.892837,  -84.159463,    0.000000,   82.195568,   -9.264360,    0.000000,   -9.264360, -101.564938,    0.000000,    0.000000,    0.000000,  128.964747
x,    0.020000,    0.140000,   25.771616,   -0.779430,    0.000000,   36.959076,   -0.000000,   38.446705,   -0.000000,    0.000000,   29.570076,    0.000000,   -0.000000,    0.644151,   29.570076,    0.644151,    0.000000,    0.000000,   -0.000000,    0.347198,   -0.000000,   -0.000000,  -48.434853,    0.347198,  -48.434853,    0.000000,   30.673099,    0.607451,    0.000000,    0.607451,  -46.895225,    0.000000,    0.000000,    0.000000,   72.388237,    0.000000,    0.000000,  343.672400,    0.000000,    0.000000,  -35.384648,  343.672400,  -35.384648,   -0.000000,    0.000000,   -0.000000,  -23.157843,   -0.000000,    0.000000, -103.159849,  -23.157843, -103.159849,    0.000000,  133.590276,  -30.461404,    0.000000,  -30.461404, -153.157597,    0.000000,    0.000000,    0.000000,  167.275622
x,    0.020000,    0.150000,   26.053295,   -0.805672,    0.000000,   37.383311,   -0.000000,   38.919799,   -0.000000,    0.000000,   31.908784,    0.000000,   -0.000000,    0.463283,   31.908784,    0.463283,    0.000000,    0.000000,   -0.000000,    0.101774,   -0.000000,    0.000000,  -50.823525,    0.101774,  -50.823525,    0.000000,   33.406178,    0.423832,    0.000000,    0.423832,  -48.901690,    0.000000,    0.000000,    0.000000,   75.458961,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.160000,   26.369934,   -0.835609,    0.000000,   37.855420,   -0.000000,   39.448514,   -0.000000,    0.000000,   34.743038,    0.000000,   -0.000000,    0.225981,   34.743038,    0.225981,    0.000000,    0.000000,   -0.000000,   -0.211245,   -0.000000,   -0.000000,  -53.604883,   -0.211245,  -53.604883,    0.000000,   36.788313,    0.186267,    0.000000,    0.186267,  -51.205325,    0.000000,    0.000000,    0.000000,   79.019023,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.170000,   26.726811,   -0.869865,    0.000000,   38.380921,   -0.000000,   40.039881,    0.000000,   -0.000000,   38.214435,   -0.000000,   -0.000000,   -0.089048,   38.214435,   -0.089048,    0.000000,   -0.000000,   -0.000000,   -0.614286,   -0.000000,   -0.000000,  -56.860279,   -0.614286,  -56.860279,    0.000000,   41.032591,   -0.124400,    0.000000,   -0.124400,  -53.857250,    0.000000,    0.000000,    0.000000,   83.168165,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.180000,   27.130784,   -0.909229,    0.000000,   38.966551,   -0.000000,   40.702618,    0.000000,    0.000000,   42.522377,    0.000000,   -0.000000,   -0.513026,   42.522377,   -0.513026,    0.000000,    0.000000,   -0.000000,   -1.138988,   -0.000000,   -0.000000,  -60.696534,   -1.138988,  -60.696534,    0.000000,   46.450887,   -0.535811,    0.000000,   -0.535811,  -56.921623,    0.000000,    0.000000,    0.000000,   88.037644,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.190000,   27.590985,   -0.954727,    0.000000,   39.620633,   -0.000000,   41.447665,    0.000000,    0.000000,   47.955175,    0.000000,   -0.000000,   -1.093068,   47.955175,   -1.093068,    0.000000,    0.000000,   -0.000000,   -1.831062,   -0.000000,   -0.000000,  -65.256384,   -1.831062,  -65.256384,    0.000000,   53.514190,   -1.089054,    0.000000,   -1.089054,  -60.479608,    0.000000,    0.000000,    0.000000,   93.804058,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.020000,    0.200000,   28.119924,   -1.007724,    0.000000,   40.353584,   -0.000000,   42.288971,   -0.000000,    0.000000,   54.943106,    0.000000,   -0.000000,   -1.902459,   54.943106,   -1.902459,    0.000000,    0.000000,   -0.000000,   -2.758272,   -0.000000,    0.000000,  -70.734753,   -2.758272,  -70.734753,    0.000000,   62.960905,   -1.847184,    0.000000,   -1.847184,  -64.634994,    0.000000,    0.000000,    0.000000,  100.711071,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.000000,   24.033496,   -0.635884,    0.000000,   34.415186,   -0.000000,   35.650371,   -0.000000,    0.000000,   18.426184,    0.000000,   -0.000000,    1.287232,   18.426184,    1.287232,    0.000000,    0.000000,   -0.000000,    1.287232,   -0.000000,    0.000000,  -36.260163,    1.287232,  -36.260163,    0.000000,   18.426184,    1.287232,    0.000000,    1.287232,  -36.260163,    0.000000,    0.000000,    0.000000,   56.092613,   -0.000000,    0.000000,   18.426184,    0.000000,   -0.000000,    1.287232,   18.426184,    1.287232,    0.000000,    0.000000,   -0.000000,    1.287232,   -0.000000,    0.000000,  -36.260163,    1.287232,  -36.260163,    0.000000,   18.426184,    1.287232,    0.000000,    1.287232,  -36.260163,    0.000000,    0.000000,    0.000000,   56.092613
x,    0.030000,    0.040000,   24.152984,   -0.645733,    0.000000,   34.598637,   -0.000000,   35.850584,   -0.000000,    0.000000,   19.023315,    0.000000,   -0.000000,    1.266050,   19.023315,    1.266050,    0.000000,    0.000000,   -0.000000,    1.249783,   -0.000000,    0.000000,  -37.054754,    1.249783,  -37.054754,    0.000000,   19.059271,    1.262996,    0.000000,    1.262996,  -36.974187,    0.000000,    0.000000,    0.000000,   57.129810,   -0.000000,    0.000000,   20.397992,    0.000000,   -0.000000,    1.171739,   20.397992,    1.171739,    0.000000,    0.000000,   -0.000000,    1.226922,   -0.000000,    0.000000,  -38.558835,    1.226922,  -38.558835,    0.000000,   20.270406,    1.183200,    0.000000,    1.183200,  -38.823496,    0.000000,    0.000000,    0.000000,   59.311071
x,    0.030000,    0.050000,   24.221245,   -0.651397,    0.000000,   34.703202,   -0.000000,   35.964831,   -0.000000,    0.000000,   19.372635,    0.000000,   -0.000000,    1.252874,   19.372635,    1.252874,    0.000000,    0.000000,   -0.000000,    1.226957,   -0.000000,   -0.000000,  -37.514526,    1.226957,  -37.514526,    0.000000,   19.431552,    1.248028,    0.000000,    1.248028,  -37.385960,    0.000000,    0.000000,    0.000000,   57.728479,   -0.000000,    0.000000,   21.665438,    0.000000,   -0.000000,    1.087680,   21.665438,    1.087680,    0.000000,    0.000000,   -0.000000,    1.182171,   -0.000000,   -0.000000,  -39.958960,    1.182171,  -39.958960,    0.000000,   21.434917,    1.108281,    0.000000,    1.108281,  -40.404613,    0.000000,    0.000000,    0.000000,   61.271788
x,    0.030000,    0.060000,   24.305732,   -0.658444,    0.000000,   34.832382,   -0.000000,   36.106102,   -0.000000,    0.000000,   19.813407,    0.000000,   -0.000000,    1.235446,   19.813407,    1.235446,    0.000000,    0.000000,   -0.000000,    1.197223,   -0.000000,   -0.000000,  -38.089494,    1.197223,  -38.089494,    0.000000,   19.903325,    1.228338,    0.000000,    1.228338,  -37.899482,    0.000000,    0.000000,    0.000000,   58.475657,   -0.000000,    0.000000,   23.401381,    0.000000,   -0.000000,    0.961708,   23.401381,    0.961708,    0.000000,    0.000000,   -0.000000,    1.114377,   -0.000000,   -0.000000,  -41.787625,    1.114377,  -41.787625,    0.000000,   23.003391,    0.996897,    0.000000,    0.996897,  -42.493037,    0.000000,    0.000000,    0.000000,   63.834118
x,    0.030000,    0.070000,   24.407125,   -0.666955,    0.000000,   34.987047,   -0.000000,   36.275435,   -0.000000,    0.000000,   20.354885,    0.000000,   -0.000000,    1.212843,   20.354885,    1.212843,    0.000000,    0.000000,   -0.000000,    1.159321,   -0.000000,   -0.000000,  -38.788150,    1.159321,  -38.788150,    0.000000,   20.485983,    1.202961,    0.000000,    1.202961,  -38.521350,    0.000000,    0.000000,    0.000000,   59.381404,   -0.000000,    0.000000,   25.772057,    0.000000,   -0.000000,    0.772134,   25.772057,    0.772134,    0.000000,    0.000000,   -0.000000,    1.011439,   -0.000000,   -0.000000,  -44.134630,    1.011439,  -44.134630,    0.000000,   25.096377,    0.830786,    0.000000,    0.830786,  -45.213645,    0.000000,    0.000000,    0.000000,   67.126936
x,    0.030000,    0.080000,   24.526271,   -0.677031,    0.000000,   35.168268,   -0.000000,   36.474110,   -0.000000,    0.000000,   21.008984,    0.000000,   -0.000000,    1.183842,   21.008984,    1.183842,    0.000000,    0.000000,   -0.000000,    1.111601,   -0.000000,   -0.000000,  -39.621203,    1.111601,  -39.621203,    0.000000,   21.194366,    1.170624,    0.000000,    1.170624,  -39.259806,    0.000000,    0.000000,    0.000000,   60.458379,   -0.000000,    0.000000,   29.050837,    0.000000,   -0.000000,    0.482293,   29.050837,    0.482293,    0.000000,    0.000000,   -0.000000,    0.853035,   -0.000000,   -0.000000,  -47.129344,    0.853035,  -47.129344,    0.000000,   27.899713,    0.579382,    0.000000,    0.579382,  -48.753870,    0.000000,    0.000000,    0.000000,   71.338747
x,    0.030000,    0.090000,   24.664210,   -0.688793,    0.000000,   35.377344,   -0.000000,   36.703690,   -0.000000,    0.000000,   21.790900,    0.000000,   -0.000000,    1.146831,   21.790900,    1.146831,    0.000000,    0.000000,   -0.000000,    1.051916,   -0.000000,   -0.000000,  -40.601991,    1.051916,  -40.601991,    0.000000,   22.047680,    1.129662,    0.000000,    1.129662,  -40.124992,    0.000000,    0.000000,    0.000000,   61.722308,   -0.000000,    0.000000,   33.712580,    0.000000,   -0.000000,    0.027105,   33.712580,    0.027105,    0.000000,    0.000000,   -0.000000,    0.603298,   -0.000000,   -0.000000,  -50.961632,    0.603298,  -50.961632,    0.000000,   31.709386,    0.189039,    0.000000,    0.189039,  -53.403974,    0.000000,    0.000000,    0.000000,   76.752150
x,    0.030000,    0.100000,   24.822214,   -0.702392,    0.000000,   35.615831,   -0.000000,   36.966051,   -0.000000,    0.000000,   22.719974,    0.000000,   -0.000000,    1.099682,   22.719974,    1.099682,    0.000000,    0.000000,   -0.000000,    0.977478,   -0.000000,   -0.000000,  -41.747022,    0.977478,  -41.747022,    0.000000,   23.070760,    1.077896,    0.000000,    1.077896,  -41.129293,    0.000000,    0.000000,    0.000000,   63.192607,   -0.000000,    0.000000,   40.650643,    0.000000,   -0.000000,   -0.717300,   40.650643,   -0.717300,    0.000000,    0.000000,   -0.000000,    0.194116,   -0.000000,   -0.000000,  -55.918936,    0.194116,  -55.918936,    0.000000,   37.020069,   -0.441092,    0.000000,   -0.441092,  -59.636124,    0.000000,    0.000000,    0.000000,   83.808237
x,    0.030000,    0.110000,   25.001829,   -0.718010,    0.000000,   35.885582,   -0.000000,   37.263446,   -0.000000,    0.000000,   23.820863,    0.000000,   -0.000000,    1.039577,   23.820863,    1.039577,    0.000000,    0.000000,   -0.000000,    0.884654,   -0.000000,   -0.000000,  -43.076691,    0.884654,  -43.076691,    0.000000,   24.295870,    1.012462,    0.000000,    1.012462,  -42.287764,    0.000000,    0.000000,    0.000000,   64.893199,   -0.000000,    0.000000,   51.751980,    0.000000,   -0.000000,   -2.011785,   51.751980,   -2.011785,    0.000000,    0.000000,   -0.000000,   -0.518741,   -0.000000,    0.000000,  -62.456246,   -0.518741,  -62.456246,    0.000000,   44.716347,   -1.520694,    0.000000,   -1.520694,  -68.277180,    0.000000,    0.000000,    0.000000,   93.238002
x,    0.030000,    0.120000,   25.204940,   -0.735869,    0.000000,   36.188801,   -0.000000,   37.598564,   -0.000000,    0.000000,   25.125178,    0.000000,   -0.000000,    0.962756,   25.125178,    0.962756,    0.000000,    0.000000,   -0.000000,    0.768692,   -0.000000,   -0.000000,  -44.616234,    0.768692,  -44.616234,    0.000000,   25.765241,    0.929575,    0.000000,    0.929575,  -43.618693,    0.000000,    0.000000,    0.000000,   66.853609,   -0.000000,    0.000000,   71.775893,    0.000000,   -0.000000,   -4.499084,   71.775893,   -4.499084,    0.000000,    0.000000,   -0.000000,   -1.898327,   -0.000000,    0.000000,  -71.338781,   -1.898327,  -71.338781,    0.000000,   56.544614,   -3.560732,    0.000000,   -3.560732,  -80.955643,    0.000000,    0.000000,    0.000000,  106.368325
x,    0.030000,    0.130000,   25.433851,   -0.756237,    0.000000,   36.528104,   -0.000000,   37.974628,   -0.000000,    0.000000,   26.673774,    0.000000,   -0.000000,    0.864155,   26.673774,    0.864155,    0.000000,    0.000000,   -0.000000,    0.623319,   -0.000000,   -0.000000,  -46.397008,    0.623319,  -46.397008,    0.000000,   27.534764,    0.824187,    0.000000,    0.824187,  -45.144315,    0.000000,    0.000000,    0.000000,   69.110429,   -0.000000,    0.000000,  117.050424,    0.000000,   -0.000000,  -10.275584,  117.050424,  -10.275584,   -0.000000,    0.000000,   -0.000000,   -5.192071,   -0.000000,   -0.000000,  -83.953408,   -5.192071,  -83.953408,    0.000000,   76.592407,   -8.218147,    0.000000,   -8.218147, -101.701636,    0.000000,    0.000000,    0.000000,  126.015412
x,    0.030000,    0.140000,   25.691403,   -0.779441,    0.000000,   36.906593,   -0.000000,   38.395508,   -0.000000,   -0.000000,   28.520071,   -0.000000,   -0.000000,    0.736923,   28.520071,    0.736923,    0.000000,   -0.000000,   -0.000000,    0.440228,   -0.000000,   -0.000000,  -48.458209,    0.440228,  -48.458209,    0.000000,   29.679454,    0.689537,    0.000000,    0.689537,  -46.891745,    0.000000,    0.000000,    0.000000,   71.709188,    0.000000,   -0.000000,  303.481555,   -0.000000,    0.000000,  -33.060582,  303.481555,  -33.060582,   -0.000000,    0.000000,   -0.000000,  -19.440436,   -0.000000,   -0.000000, -102.694593,  -19.440436, -102.694593,    0.000000,  121.521659,  -24.810499,    0.000000,  -24.810499, -152.885053,    0.000000,    0.000000,    0.000000,  160.463755
x,    0.030000,    0.150000,   25.981124,   -0.805894,    0.000000,   37.328022,   -0.000000,   38.865845,   -0.000000,   -0.000000,   30.734676,   -0.000000,   -0.000000,    0.571343,   30.734676,    0.571343,    0.000000,   -0.000000,   -0.000000,    0.207999,   -0.000000,   -0.000000,  -50.849338,    0.207999,  -50.849338,    0.000000,   32.301477,    0.516142,    0.000000,    0.516142,  -48.894249,    0.000000,    0.000000,    0.000000,   74.707719,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.160000,   26.307456,   -0.836094,    0.000000,   37.796820,   -0.000000,   39.391312,   -0.000000,    0.000000,   33.412819,    0.000000,   -0.000000,    0.354169,   33.412819,    0.354169,    0.000000,    0.000000,   -0.000000,   -0.088614,   -0.000000,   -0.000000,  -53.633394,   -0.088614,  -53.633394,    0.000000,   35.543129,    0.291208,    0.000000,    0.291208,  -51.192779,    0.000000,    0.000000,    0.000000,   78.178825,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.170000,   26.676071,   -0.870675,    0.000000,   38.318397,   -0.000000,   39.978823,   -0.000000,    0.000000,   36.684914,    0.000000,   -0.000000,    0.066137,   36.684914,    0.066137,    0.000000,    0.000000,   -0.000000,   -0.471049,   -0.000000,   -0.000000,  -56.891793,   -0.471049,  -56.891793,    0.000000,   39.606635,   -0.003670,    0.000000,   -0.003670,  -53.838237,    0.000000,    0.000000,    0.000000,   82.217066,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.180000,   27.094352,   -0.910448,    0.000000,   38.899336,   -0.000000,   40.636941,   -0.000000,    0.000000,   40.733812,    0.000000,   -0.000000,   -0.320850,   40.733812,   -0.320850,    0.000000,    0.000000,   -0.000000,   -0.969561,   -0.000000,   -0.000000,  -60.731250,   -0.969561,  -60.731250,    0.000000,   44.787393,   -0.395070,    0.000000,   -0.395070,  -56.894363,    0.000000,    0.000000,    0.000000,   86.946379,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.190000,   27.572125,   -0.956465,    0.000000,   39.547752,   -0.000000,   41.376391,   -0.000000,    0.000000,   45.822570,    0.000000,   -0.000000,   -0.848935,   45.822570,   -0.848935,    0.000000,    0.000000,   -0.000000,   -1.627888,   -0.000000,    0.000000,  -65.294219,   -1.627888,  -65.294219,    0.000000,   51.530448,   -0.922504,    0.000000,   -0.922504,  -60.441761,    0.000000,    0.000000,    0.000000,   92.532721,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.030000,    0.200000,   28.122831,   -1.010122,    0.000000,   40.273772,   -0.000000,   42.210819,   -0.000000,    0.000000,   52.341482,    0.000000,   -0.000000,   -1.583209,   52.341482,   -1.583209,    0.000000,    0.000000,   -0.000000,   -2.510908,   -0.000000,   -0.000000,  -70.774982,   -2.510908,  -70.774982,    0.000000,   60.531475,   -1.646613,    0.000000,   -1.646613,  -64.583458,    0.000000,    0.000000,    0.000000,   99.203817,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.000000,   23.877037,   -0.634740,    0.000000,   34.362642,   -0.000000,   35.599165,   -0.000000,   -0.000000,   17.725500,   -0.000000,   -0.000000,    1.340036,   17.725500,    1.340036,    0.000000,   -0.000000,   -0.000000,    1.340036,   -0.000000,   -0.000000,  -36.270518,    1.340036,  -36.270518,    0.000000,   17.725500,    1.340036,    0.000000,    1.340036,  -36.270518,    0.000000,    0.000000,    0.000000,   55.607369,   -0.000000,   -0.000000,   17.725500,   -0.000000,   -0.000000,    1.340036,   17.725500,    1.340036,    0.000000,   -0.000000,   -0.000000,    1.340036,   -0.000000,   -0.000000,  -36.270518,    1.340036,  -36.270518,    0.000000,   17.725500,    1.340036,    0.000000,    1.340036,  -36.270518,    0.000000,    0.000000,    0.000000,   55.607369
x,    0.040000,    0.040000,   23.999432,   -0.644653,    0.000000,   34.544917,   -0.000000,   35.798227,   -0.000000,   -0.000000,   18.289770,   -0.000000,   -0.000000,    1.322081,   18.289770,    1.322081,    0.000000,   -0.000000,   -0.000000,    1.306385,   -0.000000,   -0.000000,  -37.065644,    1.306385,  -37.065644,    0.000000,   18.329423,    1.318952,    0.000000,    1.318952,  -36.983360,    0.000000,    0.000000,    0.000000,   56.622742,   -0.000000,   -0.000000,   19.600059,   -0.000000,   -0.000000,    1.235996,   19.600059,    1.235996,    0.000000,   -0.000000,   -0.000000,    1.289310,   -0.000000,   -0.000000,  -38.567078,    1.289310,  -38.567078,    0.000000,   19.460169,    1.247833,    0.000000,    1.247833,  -38.837513,    0.000000,    0.000000,    0.000000,   58.756269
x,    0.040000,    0.050000,   24.069410,   -0.650355,    0.000000,   34.648801,   -0.000000,   35.911808,   -0.000000,   -0.000000,   18.619663,   -0.000000,   -0.000000,    1.310843,   18.619663,    1.310843,    0.000000,   -0.000000,   -0.000000,    1.285811,   -0.000000,   -0.000000,  -37.525726,    1.285811,  -37.525726,    0.000000,   18.684470,    1.305845,    0.000000,    1.305845,  -37.394420,    0.000000,    0.000000,    0.000000,   57.208559,   -0.000000,   -0.000000,   20.803818,   -0.000000,   -0.000000,    1.159472,   20.803818,    1.159472,    0.000000,   -0.000000,   -0.000000,    1.250916,   -0.000000,   -0.000000,  -39.965614,    1.250916,  -39.965614,    0.000000,   20.552507,    1.180965,    0.000000,    1.180965,  -40.421123,    0.000000,    0.000000,    0.000000,   60.671925
x,    0.040000,    0.060000,   24.156079,   -0.657452,    0.000000,   34.777126,   -0.000000,   36.052243,   -0.000000,   -0.000000,   19.035710,   -0.000000,   -0.000000,    1.295911,   19.035710,    1.295911,    0.000000,   -0.000000,   -0.000000,    1.258950,   -0.000000,   -0.000000,  -38.101082,    1.258950,  -38.101082,    0.000000,   19.134316,    1.288521,    0.000000,    1.288521,  -37.907020,    0.000000,    0.000000,    0.000000,   57.939437,   -0.000000,   -0.000000,   22.451136,   -0.000000,   -0.000000,    1.043981,   22.451136,    1.043981,    0.000000,   -0.000000,   -0.000000,    1.192059,   -0.000000,   -0.000000,  -41.791828,    1.192059,  -41.791828,    0.000000,   22.020211,    1.081146,    0.000000,    1.081146,  -42.513094,    0.000000,    0.000000,    0.000000,   63.172233
x,    0.040000,    0.070000,   24.260174,   -0.666026,    0.000000,   34.930750,   -0.000000,   36.220558,   -0.000000,    0.000000,   19.546495,    0.000000,   -0.000000,    1.276455,   19.546495,    1.276455,    0.000000,    0.000000,   -0.000000,    1.224626,   -0.000000,   -0.000000,  -38.800210,    1.224626,  -38.800210,    0.000000,   19.689759,    1.266074,    0.000000,    1.266074,  -38.527723,    0.000000,    0.000000,    0.000000,   58.825034,   -0.000000,    0.000000,   24.698326,    0.000000,   -0.000000,    0.868930,   24.698326,    0.868930,    0.000000,    0.000000,   -0.000000,    1.101721,   -0.000000,   -0.000000,  -44.134999,    1.101721,  -44.134999,    0.000000,   23.972541,    0.931779,    0.000000,    0.931779,  -45.238712,    0.000000,    0.000000,    0.000000,   66.380015
x,    0.040000,    0.080000,   24.382613,   -0.676178,    0.000000,   35.110728,   -0.000000,   36.418017,   -0.000000,    0.000000,   20.163058,    0.000000,   -0.000000,    1.251372,   20.163058,    1.251372,    0.000000,    0.000000,   -0.000000,    1.181294,   -0.000000,   -0.000000,  -39.633825,    1.181294,  -39.633825,    0.000000,   20.364864,    1.237314,    0.000000,    1.237314,  -39.264726,    0.000000,    0.000000,    0.000000,   59.877490,   -0.000000,    0.000000,   27.801942,    0.000000,   -0.000000,    0.599381,   27.801942,    0.599381,    0.000000,    0.000000,   -0.000000,    0.961419,   -0.000000,   -0.000000,  -47.123560,    0.961419,  -47.123560,    0.000000,   26.576795,    0.705210,    0.000000,    0.705210,  -48.786007,    0.000000,    0.000000,    0.000000,   70.474055
x,    0.040000,    0.090000,   24.524526,   -0.688035,    0.000000,   35.318335,   -0.000000,   36.646160,   -0.000000,   -0.000000,   20.899457,   -0.000000,   -0.000000,    1.219210,   20.899457,    1.219210,    0.000000,   -0.000000,   -0.000000,    1.126946,   -0.000000,   -0.000000,  -40.615270,    1.126946,  -40.615270,    0.000000,   21.177820,    1.200677,    0.000000,    1.200677,  -40.128114,    0.000000,    0.000000,    0.000000,   61.111864,   -0.000000,   -0.000000,   32.206427,   -0.000000,   -0.000000,    0.173062,   32.206427,    0.173062,    0.000000,   -0.000000,   -0.000000,    0.738608,   -0.000000,   -0.000000,  -50.945591,    0.738608,  -50.945591,    0.000000,   30.097166,    0.353216,    0.000000,    0.353216,  -53.446054,    0.000000,    0.000000,    0.000000,   75.720686
x,    0.040000,    0.100000,   24.687295,   -0.701751,    0.000000,   35.555101,   -0.000000,   36.906838,   -0.000000,    0.000000,   21.773556,    0.000000,   -0.000000,    1.178059,   21.773556,    1.178059,    0.000000,    0.000000,   -0.000000,    1.058969,   -0.000000,   -0.000000,  -41.761058,    1.058969,  -41.761058,    0.000000,   22.152143,    1.154114,    0.000000,    1.154114,  -41.130198,    0.000000,    0.000000,    0.000000,   62.546720,   -0.000000,    0.000000,   38.744605,    0.000000,   -0.000000,   -0.529098,   38.744605,   -0.529098,    0.000000,    0.000000,   -0.000000,    0.371713,   -0.000000,   -0.000000,  -55.884892,    0.371713,  -55.884892,    0.000000,   34.970476,   -0.214049,    0.000000,   -0.214049,  -59.691919,    0.000000,    0.000000,    0.000000,   82.532098
x,    0.040000,    0.110000,   24.872606,   -0.717511,    0.000000,   35.822845,   -0.000000,   37.202270,   -0.000000,    0.000000,   22.808087,    0.000000,   -0.000000,    1.125389,   22.808087,    1.125389,    0.000000,    0.000000,   -0.000000,    0.973962,   -0.000000,   -0.000000,  -43.091587,    0.973962,  -43.091587,    0.000000,   23.318353,    1.094929,    0.000000,    1.094929,  -42.285939,    0.000000,    0.000000,    0.000000,   64.204884,   -0.000000,    0.000000,   49.164349,    0.000000,   -0.000000,   -1.759070,   49.164349,   -1.759070,    0.000000,    0.000000,   -0.000000,   -0.268819,   -0.000000,   -0.000000,  -62.388343,   -0.268819,  -62.388343,    0.000000,   41.967314,   -1.180925,    0.000000,   -1.180925,  -68.350454,    0.000000,    0.000000,    0.000000,   91.583382
x,    0.040000,    0.120000,   25.082520,   -0.735543,    0.000000,   36.123730,   -0.000000,   37.535104,   -0.000000,   -0.000000,   24.032127,   -0.000000,   -0.000000,    1.057836,   24.032127,    1.057836,    0.000000,   -0.000000,   -0.000000,    0.867465,   -0.000000,   -0.000000,  -44.632092,    0.867465,  -44.632092,    0.000000,   24.716382,    1.019555,    0.000000,    1.019555,  -43.613500,    0.000000,    0.000000,    0.000000,   66.114466,   -0.000000,   -0.000000,   67.822951,   -0.000000,   -0.000000,   -4.139836,   67.822951,   -4.139836,    0.000000,   -0.000000,   -0.000000,   -1.505307,   -0.000000,   -0.000000,  -71.200990,   -1.505307,  -71.200990,    0.000000,   52.582771,   -2.987123,    0.000000,   -2.987123,  -81.043777,    0.000000,    0.000000,    0.000000,  104.078443
x,    0.040000,    0.130000,   25.319564,   -0.756123,    0.000000,   36.460318,   -0.000000,   37.908510,   -0.000000,    0.000000,   25.483168,    0.000000,   -0.000000,    0.970876,   25.483168,    0.970876,    0.000000,    0.000000,   -0.000000,    0.733594,   -0.000000,    0.000000,  -46.413915,    0.733594,  -46.413915,    0.000000,   26.399031,    0.923223,    0.000000,    0.923223,  -45.134958,    0.000000,    0.000000,    0.000000,   68.310211,   -0.000000,    0.000000,  109.285212,    0.000000,   -0.000000,   -9.692758,  109.285212,   -9.692758,   -0.000000,    0.000000,   -0.000000,   -4.416466,   -0.000000,    0.000000,  -83.652925,   -4.416466,  -83.652925,    0.000000,   70.240505,   -6.997842,    0.000000,   -6.997842, -101.754794,    0.000000,    0.000000,    0.000000,  122.490051
x,    0.040000,    0.140000,   25.586859,   -0.779592,    0.000000,   36.835652,   -0.000000,   38.326288,   -0.000000,   -0.000000,   27.210071,   -0.000000,   -0.000000,    0.858379,   27.210071,    0.858379,    0.000000,   -0.000000,   -0.000000,    0.564516,   -0.000000,   -0.000000,  -48.476214,    0.564516,  -48.476214,    0.000000,   28.437075,    0.799507,    0.000000,    0.799507,  -46.877208,    0.000000,    0.000000,    0.000000,   70.835327,   -0.000000,    0.000000,  267.793092,    0.000000,    0.000000,  -30.803857,  267.793092,  -30.803857,   -0.000000,    0.000000,   -0.000000,  -16.114853,   -0.000000,    0.000000, -102.024856,  -16.114853, -102.024856,    0.000000,  108.576992,  -19.571152,    0.000000,  -19.571152, -152.154900,    0.000000,    0.000000,    0.000000,  153.105887
x,    0.040000,    0.150000,   25.888296,   -0.806368,    0.000000,   37.253380,   -0.000000,   38.793009,   -0.000000,   -0.000000,   29.277348,   -0.000000,   -0.000000,    0.711817,   29.277348,    0.711817,    0.000000,   -0.000000,   -0.000000,    0.349590,   -0.000000,   -0.000000,  -50.868453,    0.349590,  -50.868453,    0.000000,   30.926949,    0.639524,    0.000000,    0.639524,  -48.873275,    0.000000,    0.000000,    0.000000,   73.744105,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.160000,   26.228782,   -0.836971,    0.000000,   37.717842,   -0.000000,   39.314221,   -0.000000,    0.000000,   31.771503,    0.000000,   -0.000000,    0.519392,   31.771503,    0.519392,    0.000000,    0.000000,   -0.000000,    0.074383,   -0.000000,    0.000000,  -53.653479,    0.074383,  -53.653479,    0.000000,   34.002575,    0.431036,    0.000000,    0.431036,  -51.163712,    0.000000,    0.000000,    0.000000,   77.105281,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.170000,   26.614604,   -0.872060,    0.000000,   38.234298,   -0.000000,   39.896700,   -0.000000,    0.000000,   34.810696,    0.000000,   -0.000000,    0.264192,   34.810696,    0.264192,    0.000000,    0.000000,   -0.000000,   -0.281260,   -0.000000,    0.000000,  -56.912489,   -0.281260,  -56.912489,    0.000000,   37.854188,    0.156588,    0.000000,    0.156588,  -53.798943,    0.000000,    0.000000,    0.000000,   81.007288,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.180000,   27.053958,   -0.912477,    0.000000,   38.809142,   -0.000000,   40.548814,   -0.000000,   -0.000000,   38.559834,   -0.000000,   -0.000000,   -0.078362,   38.559834,   -0.078362,    0.000000,   -0.000000,   -0.000000,   -0.745850,   -0.000000,   -0.000000,  -60.751775,   -0.745850,  -60.751775,    0.000000,   42.759164,   -0.209109,    0.000000,   -0.209109,  -56.842043,    0.000000,    0.000000,    0.000000,   85.565603,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.190000,   27.557767,   -0.959318,    0.000000,   39.450233,   -0.000000,   41.281025,   -0.000000,    0.000000,   43.254976,    0.000000,   -0.000000,   -0.544900,   43.254976,   -0.544900,    0.000000,    0.000000,   -0.000000,   -1.360651,   -0.000000,    0.000000,  -65.313012,   -1.360651,  -65.313012,    0.000000,   49.134560,   -0.703709,    0.000000,   -0.703709,  -60.372699,    0.000000,    0.000000,    0.000000,   90.934004,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.040000,    0.200000,   28.140979,   -1.014044,    0.000000,   40.167345,   -0.000000,   42.106614,   -0.000000,    0.000000,   49.244338,    0.000000,   -0.000000,   -1.191587,   49.244338,   -1.191587,    0.000000,   -0.000000,   -0.000000,   -2.186933,   -0.000000,    0.000000,  -70.789031,   -2.186933,  -70.789031,    0.000000,   57.630653,   -1.385058,    0.000000,   -1.385058,  -64.492664,    0.000000,    0.000000,    0.000000,   97.322194,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.000000,   23.685334,   -0.633329,    0.000000,   34.297407,   -0.000000,   35.535605,   -0.000000,   -0.000000,   16.918395,   -0.000000,   -0.000000,    1.405036,   16.918395,    1.405036,    0.000000,   -0.000000,   -0.000000,    1.405036,   -0.000000,   -0.000000,  -36.274866,    1.405036,  -36.274866,    0.000000,   16.918395,    1.405036,    0.000000,    1.405036,  -36.274866,    0.000000,    0.000000,    0.000000,   55.033300,   -0.000000,   -0.000000,   16.918395,   -0.000000,   -0.000000,    1.405036,   16.918395,    1.405036,    0.000000,   -0.000000,   -0.000000,    1.405036,   -0.000000,   -0.000000,  -36.274866,    1.405036,  -36.274866,    0.000000,   16.918395,    1.405036,    0.000000,    1.405036,  -36.274866,    0.000000,    0.000000,    0.000000,   55.033300
x,    0.050000,    0.040000,   23.811571,   -0.643330,    0.000000,   34.478258,   -0.000000,   35.733273,   -0.000000,   -0.000000,   17.446440,   -0.000000,   -0.000000,    1.390889,   17.446440,    1.390889,    0.000000,   -0.000000,   -0.000000,    1.375974,   -0.000000,   -0.000000,  -37.070099,    1.375974,  -37.070099,    0.000000,   17.490171,    1.387778,    0.000000,    1.387778,  -36.985910,    0.000000,    0.000000,    0.000000,   56.023623,   -0.000000,   -0.000000,   18.686067,   -0.000000,   -0.000000,    1.314967,   18.686067,    1.314967,    0.000000,   -0.000000,   -0.000000,    1.365693,   -0.000000,   -0.000000,  -38.567521,    1.365693,  -38.567521,    0.000000,   18.532618,    1.326869,    0.000000,    1.326869,  -38.844326,    0.000000,    0.000000,    0.000000,   58.102532
x,    0.050000,    0.050000,   23.883818,   -0.649086,    0.000000,   34.581317,   -0.000000,   35.846046,   -0.000000,   -0.000000,   17.754961,   -0.000000,   -0.000000,    1.381930,   17.754961,    1.381930,    0.000000,   -0.000000,   -0.000000,    1.358121,   -0.000000,    0.000000,  -37.530235,    1.358121,  -37.530235,    0.000000,   17.826258,    1.376928,    0.000000,    1.376928,  -37.395892,    0.000000,    0.000000,    0.000000,   56.594714,   -0.000000,   -0.000000,   19.820304,   -0.000000,   -0.000000,    1.247622,   19.820304,    1.247622,    0.000000,   -0.000000,   -0.000000,    1.334790,   -0.000000,    0.000000,  -39.963266,    1.334790,  -39.963266,    0.000000,   19.546118,    1.269487,    0.000000,    1.269487,  -40.429591,    0.000000,    0.000000,    0.000000,   59.966828
x,    0.050000,    0.060000,   23.973373,   -0.656251,    0.000000,   34.708609,   -0.000000,   35.985470,   -0.000000,   -0.000000,   18.143855,   -0.000000,   -0.000000,    1.369929,   18.143855,    1.369929,    0.000000,   -0.000000,   -0.000000,    1.334728,   -0.000000,   -0.000000,  -38.105649,    1.334728,  -38.105649,    0.000000,   18.252019,    1.362470,    0.000000,    1.362470,  -37.907104,    0.000000,    0.000000,    0.000000,   57.306935,   -0.000000,   -0.000000,   21.371474,   -0.000000,   -0.000000,    1.144887,   21.371474,    1.144887,    0.000000,   -0.000000,   -0.000000,    1.286387,   -0.000000,   -0.000000,  -41.785325,    1.286387,  -41.785325,    0.000000,   20.904368,    1.183209,    0.000000,    1.183209,  -42.523873,    0.000000,    0.000000,    0.000000,   62.396749
x,    0.050000,    0.070000,   24.081044,   -0.664910,    0.000000,   34.860977,   -0.000000,   36.152555,   -0.000000,   -0.000000,   18.621008,   -0.000000,   -0.000000,    1.354154,   18.621008,    1.354154,    0.000000,   -0.000000,   -0.000000,    1.304717,   -0.000000,   -0.000000,  -38.804831,    1.304717,  -38.804831,    0.000000,   18.777633,    1.343573,    0.000000,    1.343573,  -38.526063,    0.000000,    0.000000,    0.000000,   58.169504,   -0.000000,   -0.000000,   23.485805,   -0.000000,   -0.000000,    0.987489,   23.485805,    0.987489,    0.000000,   -0.000000,   -0.000000,    1.210642,   -0.000000,    0.000000,  -44.122248,    1.210642,  -44.122248,    0.000000,   22.705038,    1.053289,    0.000000,    1.053289,  -45.252647,    0.000000,    0.000000,    0.000000,   65.508566
x,    0.050000,    0.080000,   24.207843,   -0.675169,    0.000000,   35.039453,   -0.000000,   36.348545,   -0.000000,   -0.000000,   19.196543,   -0.000000,   -0.000000,    1.333639,   19.196543,    1.333639,    0.000000,   -0.000000,   -0.000000,    1.266668,   -0.000000,   -0.000000,  -39.638486,    1.266668,  -39.638486,    0.000000,   19.416352,    1.319138,    0.000000,    1.319138,  -39.260902,    0.000000,    0.000000,    0.000000,   59.193991,   -0.000000,   -0.000000,   26.403043,   -0.000000,   -0.000000,    0.742561,   26.403043,    0.742561,    0.000000,   -0.000000,   -0.000000,    1.091030,   -0.000000,   -0.000000,  -47.101192,    1.091030,  -47.101192,    0.000000,   25.096632,    0.855267,    0.000000,    0.855267,  -48.804144,    0.000000,    0.000000,    0.000000,   69.470666
x,    0.050000,    0.090000,   24.355020,   -0.687157,    0.000000,   35.245290,   -0.000000,   36.574955,   -0.000000,   -0.000000,   19.883343,   -0.000000,   -0.000000,    1.307109,   19.883343,    1.307109,    0.000000,   -0.000000,   -0.000000,    1.218736,   -0.000000,    0.000000,  -40.619943,    1.218736,  -40.619943,    0.000000,   20.185311,    1.287723,    0.000000,    1.287723,  -40.121630,    0.000000,    0.000000,    0.000000,   60.394726,   -0.000000,    0.000000,   30.537908,    0.000000,   -0.000000,    0.351189,   30.537908,    0.351189,    0.000000,    0.000000,   -0.000000,    0.898438,   -0.000000,    0.000000,  -50.907881,    0.898438,  -50.907881,    0.000000,   28.311631,    0.546771,    0.000000,    0.546771,  -53.469490,    0.000000,    0.000000,    0.000000,   74.532227
x,    0.050000,    0.100000,   24.524107,   -0.701032,    0.000000,   35.479985,   -0.000000,   36.833606,   -0.000000,   -0.000000,   20.697749,   -0.000000,   -0.000000,    1.272888,   20.697749,    1.272888,    0.000000,   -0.000000,   -0.000000,    1.158517,   -0.000000,    0.000000,  -41.765690,    1.158517,  -41.765690,    0.000000,   21.106655,    1.247432,    0.000000,    1.247432,  -41.120454,    0.000000,    0.000000,    0.000000,   61.789340,   -0.000000,    0.000000,   36.665779,    0.000000,   -0.000000,   -0.300029,   36.665779,   -0.300029,    0.000000,    0.000000,   -0.000000,    0.577811,   -0.000000,    0.000000,  -55.821478,    0.577811,  -55.821478,    0.000000,   32.730290,    0.049603,    0.000000,    0.049603,  -59.721104,    0.000000,    0.000000,    0.000000,   81.075486
x,    0.050000,    0.110000,   24.716980,   -0.716989,    0.000000,   35.745319,   -0.000000,   37.126677,   -0.000000,   -0.000000,   21.660517,   -0.000000,   -0.000000,    1.228763,   21.660517,    1.228763,    0.000000,   -0.000000,   -0.000000,    1.082875,   -0.000000,    0.000000,  -43.096089,    1.082875,  -43.096089,    0.000000,   22.209122,    1.195767,    0.000000,    1.195767,  -42.272204,    0.000000,    0.000000,    0.000000,   63.399472,   -0.000000,    0.000000,   46.407644,    0.000000,   -0.000000,   -1.452832,   46.407644,   -1.452832,    0.000000,    0.000000,   -0.000000,    0.013557,   -0.000000,    0.000000,  -62.278938,    0.013557,  -62.278938,    0.000000,   39.014424,   -0.794406,    0.000000,   -0.794406,  -68.382416,    0.000000,    0.000000,    0.000000,   89.718870
x,    0.050000,    0.120000,   24.935939,   -0.735262,    0.000000,   36.043404,   -0.000000,   37.456769,   -0.000000,   -0.000000,   22.798151,   -0.000000,   -0.000000,    1.171792,   22.798151,    1.171792,    0.000000,   -0.000000,   -0.000000,    0.987698,   -0.000000,    0.000000,  -44.636320,    0.987698,  -44.636320,    0.000000,   23.530294,    1.129410,    0.000000,    1.129410,  -43.594875,    0.000000,    0.000000,    0.000000,   65.251702,   -0.000000,   -0.000000,   63.773399,   -0.000000,   -0.000000,   -3.709123,   63.773399,   -3.709123,   -0.000000,   -0.000000,   -0.000000,   -1.080236,   -0.000000,    0.000000,  -71.001727,   -1.080236,  -71.001727,    0.000000,   48.426607,   -2.353794,    0.000000,   -2.353794,  -81.060876,    0.000000,    0.000000,    0.000000,  101.545098
x,    0.050000,    0.130000,   25.183814,   -0.756139,    0.000000,   36.376744,   -0.000000,   37.826993,   -0.000000,   -0.000000,   24.144750,   -0.000000,   -0.000000,    1.098029,   24.144750,    1.098029,    0.000000,   -0.000000,   -0.000000,    0.867549,   -0.000000,    0.000000,  -46.417644,    0.867549,  -46.417644,    0.000000,   25.119849,    1.043919,    0.000000,    1.043919,  -45.110325,    0.000000,    0.000000,    0.000000,   67.378797,   -0.000000,   -0.000000,  101.920427,   -0.000000,    0.000000,   -9.024530,  101.920427,   -9.024530,   -0.000000,   -0.000000,   -0.000000,   -3.644217,   -0.000000,    0.000000,  -83.256535,   -3.644217,  -83.256535,    0.000000,   63.798815,   -5.719346,    0.000000,   -5.719346, -101.668105,    0.000000,    0.000000,    0.000000,  118.701873
x,    0.050000,    0.140000,   25.464114,   -0.779975,    0.000000,   36.748303,   -0.000000,   38.241070,   -0.000000,   -0.000000,   25.744644,   -0.000000,   -0.000000,    1.002152,   25.744644,    1.002152,    0.000000,   -0.000000,   -0.000000,    0.715193,   -0.000000,   -0.000000,  -48.479076,    0.715193,  -48.479076,    0.000000,   27.044343,    0.933300,    0.000000,    0.933300,  -46.845150,    0.000000,    0.000000,    0.000000,   69.821369,   -0.000000,   -0.000000,  240.395290,   -0.000000,    0.000000,  -28.891300,  240.395290,  -28.891300,   -0.000000,   -0.000000,   -0.000000,  -13.464336,   -0.000000,   -0.000000, -101.172338,  -13.464336, -101.172338,    0.000000,   96.140509,  -15.084494,    0.000000,  -15.084494, -150.964398,    0.000000,    0.000000,    0.000000,  145.863071
x,    0.050000,    0.150000,   25.781230,   -0.807207,    0.000000,   37.161638,   -0.000000,   38.703478,   -0.000000,   -0.000000,   27.656220,   -0.000000,   -0.000000,    0.876731,   27.656220,    0.876731,    0.000000,    0.000000,   -0.000000,    0.520750,   -0.000000,    0.000000,  -50.869920,    0.520750,  -50.869920,    0.000000,   29.394433,    0.789204,    0.000000,    0.789204,  -48.832034,    0.000000,    0.000000,    0.000000,   72.630319,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.160000,   26.140724,   -0.838382,    0.000000,   37.620959,   -0.000000,   39.219639,   -0.000000,   -0.000000,   29.957527,   -0.000000,   -0.000000,    0.711599,   29.957527,    0.711599,    0.000000,   -0.000000,   -0.000000,    0.270857,   -0.000000,    0.000000,  -53.652671,    0.270857,  -53.652671,    0.000000,   32.295931,    0.600168,    0.000000,    0.600168,  -51.110994,    0.000000,    0.000000,    0.000000,   75.869761,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.170000,   26.549748,   -0.874195,    0.000000,   38.131369,   -0.000000,   39.796167,   -0.000000,   -0.000000,   32.754840,   -0.000000,   -0.000000,    0.492186,   32.754840,    0.492186,    0.000000,   -0.000000,   -0.000000,   -0.053214,   -0.000000,   -0.000000,  -56.908029,   -0.053214,  -56.908029,    0.000000,   35.927448,    0.349743,    0.000000,    0.349743,  -53.731788,    0.000000,    0.000000,    0.000000,   79.621874,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.180000,   27.017664,   -0.915535,    0.000000,   38.699051,   -0.000000,   40.441215,   -0.000000,    0.000000,   36.195942,    0.000000,   -0.000000,    0.197439,   36.195942,    0.197439,    0.000000,    0.000000,   -0.000000,   -0.477993,   -0.000000,    0.000000,  -60.741460,   -0.477993,  -60.741460,    0.000000,   40.549208,    0.014045,    0.000000,    0.014045,  -56.756570,    0.000000,    0.000000,    0.000000,   83.993421,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.190000,   27.556989,   -0.963571,    0.000000,   39.331580,   -0.000000,   41.164954,   -0.000000,    0.000000,   40.491519,    0.000000,   -0.000000,   -0.203845,   40.491519,   -0.203845,    0.000000,    0.000000,   -0.000000,   -1.041938,   -0.000000,    0.000000,  -65.293257,   -1.041938,  -65.293257,    0.000000,   46.552095,   -0.442584,    0.000000,   -0.442584,  -60.263751,    0.000000,    0.000000,    0.000000,   89.125775,,,,,,,,,,,,,,,,,,,,,,,,,,,
x,    0.050000,    0.200000,   28.184908,   -1.019865,    0.000000,   40.038348,   -0.000000,   41.980261,   -0.000000,   -0.000000,   45.950921,   -0.000000,   -0.000000,   -0.759188,   45.950921,   -0.759188,    0.000000,   -0.000000,   -0.000000,   -1.802257,   -0.000000,    0.000000,  -70.753881,   -1.802257,  -70.753881,    0.000000,   54.544814,   -1.075079,    0.000000,   -1.075079,  -64.353284,    0.000000,    0.000000,    0.000000,   95.210505,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.000000,   24.245343,   -0.637424,    0.000000,   34.485322,    0.000000,   35.718748,   -0.000000,    0.000000,   19.443595,    0.000000,   -0.000000,    1.216572,   19.443595,    1.216572,    0.000000,    0.000000,   -0.000000,    1.216572,   -0.000000,   -0.000000,  -36.235692,    1.216572,  -36.235692,   -0.000000,   19.443595,    1.216572,    0.000000,    1.216572,  -36.235692,   -0.000000,    0.000000,   -0.000000,   56.776119,   -0.000000,    0.000000,   19.443595,    0.000000,   -0.000000,    1.216572,   19.443595,    1.216572,    0.000000,    0.000000,   -0.000000,    1.216572,   -0.000000,   -0.000000,  -36.235692,    1.216572,  -36.235692,   -0.000000,   19.443595,    1.216572,    0.000000,    1.216572,  -36.235692,   -0.000000,    0.000000,   -0.000000,   56.776119
y,    0.000000,    0.040000,   24.361241,   -0.647197,    0.000000,   34.670387,    0.000000,   35.920538,   -0.000000,    0.000000,   20.090968,    0.000000,   -0.000000,    1.190850,   20.090968,    1.190850,    0.000000,    0.000000,   -0.000000,    1.173907,   -0.000000,   -0.000000,  -37.028833,    1.173907,  -37.028833,   -0.000000,   20.121276,    1.188026,    0.000000,    1.188026,  -36.950852,   -0.000000,    0.000000,   -0.000000,   57.845151,   -0.000000,    0.000000,   21.564650,    0.000000,   -0.000000,    1.085480,   21.564650,    1.085480,    0.000000,    0.000000,   -0.000000,    1.142852,   -0.000000,   -0.000000,  -38.535466,    1.142852,  -38.535466,   -0.000000,   21.455907,    1.095970,    0.000000,    1.095970,  -38.791366,   -0.000000,    0.000000,   -0.000000,   60.096302
y,    0.000000,    0.050000,   24.427382,   -0.652815,    0.000000,   34.775891,    0.000000,   36.035702,   -0.000000,    0.000000,   20.470072,    0.000000,   -0.000000,    1.174938,   20.470072,    1.174938,    0.000000,    0.000000,   -0.000000,    1.147982,   -0.000000,   -0.000000,  -37.487750,    1.147982,  -37.487750,   -0.000000,   20.519975,    1.170510,    0.000000,    1.170510,  -37.363318,   -0.000000,    0.000000,   -0.000000,   58.462600,   -0.000000,    0.000000,   22.930673,    0.000000,   -0.000000,    0.991137,   22.930673,    0.991137,    0.000000,    0.000000,   -0.000000,    1.089113,   -0.000000,   -0.000000,  -39.936596,    1.089113,  -39.936596,   -0.000000,   22.732083,    1.009671,    0.000000,    1.009671,  -40.367207,   -0.000000,    0.000000,   -0.000000,   62.123319
y,    0.000000,    0.060000,   24.509176,   -0.659804,    0.000000,   34.906245,    0.000000,   36.178122,   -0.000000,    0.000000,   20.948834,    0.000000,   -0.000000,    1.153973,   20.948834,    1.153973,    0.000000,    0.000000,   -0.000000,    1.114288,   -0.000000,   -0.000000,  -38.061631,    1.114288,  -38.061631,   -0.000000,   21.025431,    1.147576,    0.000000,    1.147576,  -37.877743,    0.000000,    0.000000,    0.000000,   59.233637,   -0.000000,    0.000000,   24.804861,    0.000000,   -0.000000,    0.850829,   24.804861,    0.850829,    0.000000,    0.000000,   -0.000000,    1.008561,   -0.000000,   -0.000000,  -41.767004,    1.008561,  -41.767004,   -0.000000,   24.457631,    0.881807,    0.000000,    0.881807,  -42.448028,   -0.000000,    0.000000,   -0.000000,   64.777401
y,    0.000000,    0.070000,   24.607236,   -0.668242,   -0.000000,   35.062342,    0.000000,   36.348854,   -0.000000,    0.000000,   21.537602,    0.000000,   -0.000000,    1.126896,   21.537602,    1.126896,    0.000000,    0.000000,   -0.000000,    1.071452,   -0.000000,   -0.000000,  -38.758943,    1.071452,  -38.758943,    0.000000,   21.649996,    1.118173,    0.000000,    1.118173,  -38.500762,    0.000000,    0.000000,    0.000000,   60.168935,   -0.000000,    0.000000,   27.370164,    0.000000,   -0.000000,    0.641341,   27.370164,    0.641341,    0.000000,    0.000000,   -0.000000,    0.887395,   -0.000000,   -0.000000,  -44.117045,    0.887395,  -44.117045,    0.000000,   26.771999,    0.691583,    0.000000,    0.691583,  -45.157675,    0.000000,    0.000000,    0.000000,   68.196930
y,    0.000000,    0.080000,   24.722322,   -0.678227,    0.000000,   35.245278,    0.000000,   36.549206,   -0.000000,    0.000000,   22.249723,    0.000000,   -0.000000,    1.092298,   22.249723,    1.092298,    0.000000,    0.000000,   -0.000000,    1.017669,   -0.000000,   -0.000000,  -39.590362,    1.017669,  -39.590362,   -0.000000,   22.409780,    1.080916,    0.000000,    1.080916,  -39.240665,   -0.000000,    0.000000,   -0.000000,   61.281950,   -0.000000,    0.000000,   30.928868,    0.000000,   -0.000000,    0.323586,   30.928868,    0.323586,    0.000000,    0.000000,   -0.000000,    0.702322,   -0.000000,   -0.000000,  -47.117143,    0.702322,  -47.117143,   -0.000000,   29.892634,    0.403921,    0.000000,    0.403921,  -48.681939,   -0.000000,    0.000000,   -0.000000,   72.585902
y,    0.000000,    0.090000,   24.855367,   -0.689879,   -0.000000,   35.456382,    0.000000,   36.780767,   -0.000000,    0.000000,   23.102273,    0.000000,   -0.000000,    1.048320,   23.102273,    1.048320,    0.000000,    0.000000,   -0.000000,    0.950597,   -0.000000,   -0.000000,  -40.569182,    0.950597,  -40.569182,    0.000000,   23.325649,    1.033994,    0.000000,    1.033994,  -40.107661,    0.000000,    0.000000,    0.000000,   62.589436,   -0.000000,    0.000000,   36.009485,    0.000000,   -0.000000,   -0.171489,   36.009485,   -0.171489,    0.000000,    0.000000,   -0.000000,    0.411915,   -0.000000,   -0.000000,  -50.959270,    0.411915,  -50.959270,    0.000000,   34.170975,   -0.043405,    0.000000,   -0.043405,  -53.308428,   -0.000000,    0.000000,   -0.000000,   78.253353
y,    0.000000,    0.100000,   25.007509,   -0.703343,    0.000000,   35.697248,    0.000000,   37.045455,   -0.000000,    0.000000,   24.117046,    0.000000,   -0.000000,    0.992501,   24.117046,    0.992501,    0.000000,    0.000000,   -0.000000,    0.867194,   -0.000000,   -0.000000,  -41.711859,    0.867194,  -41.711859,   -0.000000,   24.424628,    0.975038,    0.000000,    0.975038,  -41.114216,   -0.000000,    0.000000,   -0.000000,   64.112138,   -0.000000,    0.000000,   43.615768,    0.000000,   -0.000000,   -0.974637,   43.615768,   -0.974637,    0.000000,    0.000000,   -0.000000,   -0.063423,   -0.000000,   -0.000000,  -55.935407,   -0.063423,  -55.935407,   -0.000000,   40.205529,   -0.769134,    0.000000,   -0.769134,  -59.505056,   -0.000000,    0.000000,   -0.000000,   85.688531
y,    0.000000,    0.110000,   25.180125,   -0.718797,   -0.000000,   35.969780,    0.000000,   37.345569,   -0.000000,    0.000000,   25.321928,    0.000000,   -0.000000,    0.921568,   25.321928,    0.921568,    0.000000,    0.000000,   -0.000000,    0.763501,   -0.000000,   -0.000000,  -43.038726,    0.763501,  -43.038726,   -0.000000,   25.741869,    0.900944,    0.000000,    0.900944,  -42.275491,   -0.000000,    0.000000,   -0.000000,   65.875691,   -0.000000,    0.000000,   55.899581,    0.000000,   -0.000000,   -2.359852,   55.899581,   -2.359852,    0.000000,    0.000000,   -0.000000,   -0.895281,   -0.000000,   -0.000000,  -62.511260,   -0.895281,  -62.511260,   -0.000000,   49.093162,   -2.025516,    0.000000,   -2.025516,  -68.092353,   -0.000000,    0.000000,   -0.000000,   95.718629
y,    0.000000,    0.120000,   25.374891,   -0.736456,    0.000000,   36.276242,    0.000000,   37.683859,   -0.000000,    0.000000,   26.752812,    0.000000,   -0.000000,    0.831137,   26.752812,    0.831137,    0.000000,    0.000000,   -0.000000,    0.634337,   -0.000000,   -0.000000,  -44.574944,    0.634337,  -44.574944,   -0.000000,   27.323467,    0.807612,    0.000000,    0.807612,  -43.609911,   -0.000000,    0.000000,   -0.000000,   67.911851,   -0.000000,    0.000000,   78.432798,    0.000000,   -0.000000,   -5.001236,   78.432798,   -5.001236,    0.000000,    0.000000,   -0.000000,   -2.528797,   -0.000000,   -0.000000,  -71.480500,   -2.528797,  -71.480500,   -0.000000,   63.071197,   -4.448597,    0.000000,   -4.448597,  -80.693283,   -0.000000,    0.000000,   -0.000000,  109.891303
y,    0.000000,    0.130000,   25.593851,   -0.756580,    0.000000,   36.619327,    0.000000,   38.063622,   -0.000000,    0.000000,   28.456304,    0.000000,   -0.000000,    0.715275,   28.456304,    0.715275,    0.000000,    0.000000,   -0.000000,    0.472869,   -0.000000,   -0.000000,  -46.351779,    0.472869,  -46.351779,   -0.000000,   29.230542,    0.689577,    0.000000,    0.689577,  -45.139886,   -0.000000,    0.000000,   -0.000000,   70.260133,   -0.000000,    0.000000,  131.450829,    0.000000,   -0.000000,  -11.136561,  131.450829,  -11.136561,    0.000000,    0.000000,   -0.000000,   -6.589987,   -0.000000,   -0.000000,  -84.315640,   -6.589987,  -84.315640,   -0.000000,   87.607680,  -10.248771,    0.000000,  -10.248771, -101.368464,   -0.000000,    0.000000,   -0.000000,  131.677181
y,    0.000000,    0.140000,   25.839511,   -0.779489,    0.000000,   37.002245,    0.000000,   38.488822,   -0.000000,    0.000000,   30.493626,    0.000000,   -0.000000,    0.565834,   30.493626,    0.565834,    0.000000,    0.000000,   -0.000000,    0.269992,   -0.000000,   -0.000000,  -48.408344,    0.269992,  -48.408344,   -0.000000,   31.545280,    0.539466,    0.000000,    0.539466,  -46.892774,   -0.000000,    0.000000,   -0.000000,   72.970071,    0.000000,    0.000000,  392.836995,    0.000000,   -0.000000,  -38.004242,  392.836995,  -38.004242,   -0.000000,    0.000000,   -0.000000,  -27.742043,   -0.000000,   -0.000000, -103.499420,  -27.742043, -103.499420,   -0.000000,  145.931682,  -37.375508,    0.000000,  -37.375508, -153.039578,   -0.000000,    0.000000,   -0.000000,  174.341479
y,    0.000000,    0.150000,   26.114983,   -0.805574,   -0.000000,   37.428844,    0.000000,   38.964241,   -0.000000,    0.000000,   32.946326,    0.000000,   -0.000000,    0.371514,   32.946326,    0.371514,    0.000000,    0.000000,   -0.000000,    0.013472,   -0.000000,   -0.000000,  -50.793969,    0.013472,  -50.793969,   -0.000000,   34.380043,    0.347252,    0.000000,    0.347252,  -48.902103,   -0.000000,    0.000000,   -0.000000,   76.104375,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.160000,   26.424170,   -0.835323,    0.000000,   37.903750,    0.000000,   39.495699,   -0.000000,    0.000000,   35.924893,    0.000000,   -0.000000,    0.116250,   35.924893,    0.116250,    0.000000,    0.000000,   -0.000000,   -0.313462,   -0.000000,   -0.000000,  -53.571602,   -0.313462,  -53.571602,   -0.000000,   37.891560,    0.098929,    0.000000,    0.098929,  -51.209255,   -0.000000,    0.000000,   -0.000000,   79.743355,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.170000,   26.772055,   -0.869344,    0.000000,   38.432576,    0.000000,   40.090334,   -0.000000,    0.000000,   39.581987,    0.000000,   -0.000000,   -0.223118,   39.581987,   -0.223118,    0.000000,    0.000000,   -0.000000,   -0.734040,   -0.000000,   -0.000000,  -56.822559,   -0.734040,  -56.822559,   -0.000000,   42.303520,   -0.225266,    0.000000,   -0.225266,  -53.865637,   -0.000000,    0.000000,   -0.000000,   83.991428,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.180000,   27.165117,   -0.908418,    0.000000,   39.022196,    0.000000,   40.757003,   -0.000000,    0.000000,   44.133508,    0.000000,   -0.000000,   -0.680841,   44.133508,   -0.680841,    0.000000,    0.000000,   -0.000000,   -1.281111,   -0.000000,   -0.000000,  -60.653570,   -1.281111,  -60.653570,   -0.000000,   47.943997,   -0.653954,    0.000000,   -0.653954,  -56.935676,   -0.000000,    0.000000,   -0.000000,   88.986747,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.190000,   27.611997,   -0.953555,    0.000000,   39.681119,    0.000000,   41.506836,   -0.000000,    0.000000,   49.893277,    0.000000,   -0.000000,   -1.308917,   49.893277,   -1.308917,    0.000000,    0.000000,   -0.000000,   -2.002121,   -0.000000,   -0.000000,  -65.207331,   -2.002121,  -65.207331,   -0.000000,   55.309774,   -1.229693,    0.000000,   -1.229693,  -60.500888,   -0.000000,    0.000000,   -0.000000,   94.916041,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.000000,    0.200000,   28.124561,   -1.006101,    0.000000,   40.420024,    0.000000,   42.354058,   -0.000000,    0.000000,   57.332567,    0.000000,   -0.000000,   -2.188808,   57.332567,   -2.188808,    0.000000,    0.000000,   -0.000000,   -2.967370,   -0.000000,   -0.000000,  -70.678895,   -2.967370,  -70.678895,   -0.000000,   65.182284,   -2.017837,    0.000000,   -2.017837,  -64.665508,   -0.000000,    0.000000,   -0.000000,  102.038329,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.000000,   24.238781,   -0.636619,    0.000000,   34.456862,    0.000000,   35.709574,   -0.000000,    0.000000,   19.432002,    0.000000,   -0.000000,    1.236980,   19.432002,    1.236980,    0.000000,    0.000000,   -0.000000,    1.236980,   -0.000000,   -0.000000,  -36.193199,    1.236980,  -36.193199,    0.000000,   19.432002,    1.236980,    0.000000,    1.236980,  -36.193199,    0.000000,    0.000000,    0.000000,   56.729278,   -0.000000,    0.000000,   19.432002,    0.000000,   -0.000000,    1.236980,   19.432002,    1.236980,    0.000000,    0.000000,   -0.000000,    1.236980,   -0.000000,   -0.000000,  -36.193199,    1.236980,  -36.193199,    0.000000,   19.432002,    1.236980,    0.000000,    1.236980,  -36.193199,    0.000000,    0.000000,    0.000000,   56.729278
y,    0.010000,    0.040000,   24.354518,   -0.646398,    0.000000,   34.643129,    0.000000,   35.911153,   -0.000000,    0.000000,   20.078110,    0.000000,   -0.000000,    1.212603,   20.078110,    1.212603,    0.000000,    0.000000,   -0.000000,    1.195825,   -0.000000,   -0.000000,  -36.985778,    1.195825,  -36.985778,    0.000000,   20.108065,    1.209749,    0.000000,    1.209749,  -36.910444,    0.000000,    0.000000,    0.000000,   57.796502,   -0.000000,    0.000000,   21.548013,    0.000000,   -0.000000,    1.110565,   21.548013,    1.110565,    0.000000,    0.000000,   -0.000000,    1.167361,   -0.000000,   -0.000000,  -38.497121,    1.167361,  -38.497121,    0.000000,   21.440534,    1.121163,    0.000000,    1.121163,  -38.744077,    0.000000,    0.000000,    0.000000,   60.043710
y,    0.010000,    0.050000,   24.420564,   -0.652020,    0.000000,   34.749340,    0.000000,   36.026194,   -0.000000,    0.000000,   20.456445,    0.000000,   -0.000000,    1.197493,   20.456445,    1.197493,    0.000000,    0.000000,   -0.000000,    1.170806,   -0.000000,   -0.000000,  -37.444373,    1.170806,  -37.444373,    0.000000,   20.505774,    1.193016,    0.000000,    1.193016,  -37.324178,    0.000000,    0.000000,    0.000000,   58.412888,   -0.000000,    0.000000,   22.910361,    0.000000,   -0.000000,    1.019406,   22.910361,    1.019406,    0.000000,    0.000000,   -0.000000,    1.116362,   -0.000000,   -0.000000,  -39.901352,    1.116362,  -39.901352,    0.000000,   22.714064,    1.038139,    0.000000,    1.038139,  -40.316607,    0.000000,    0.000000,    0.000000,   62.067016
y,    0.010000,    0.060000,   24.502240,   -0.659013,    0.000000,   34.880591,    0.000000,   36.168460,   -0.000000,    0.000000,   20.934207,    0.000000,   -0.000000,    1.177557,   20.934207,    1.177557,    0.000000,    0.000000,   -0.000000,    1.138281,   -0.000000,   -0.000000,  -38.017857,    1.138281,  -38.017857,    0.000000,   21.009933,    1.171085,    0.000000,    1.171085,  -37.840251,    0.000000,    0.000000,    0.000000,   59.182578,   -0.000000,    0.000000,   24.778954,    0.000000,   -0.000000,    0.883670,   24.778954,    0.883670,    0.000000,    0.000000,   -0.000000,    1.039683,   -0.000000,   -0.000000,  -41.736494,    1.039683,  -41.736494,    0.000000,   24.435728,    0.915001,    0.000000,    0.915001,  -42.392615,    0.000000,    0.000000,    0.000000,   64.716003
y,    0.010000,    0.070000,   24.600153,   -0.667458,    0.000000,   35.037795,    0.000000,   36.339005,   -0.000000,    0.000000,   21.521697,    0.000000,   -0.000000,    1.151768,   21.521697,    1.151768,    0.000000,    0.000000,   -0.000000,    1.096914,   -0.000000,   -0.000000,  -38.714692,    1.096914,  -38.714692,    0.000000,   21.632832,    1.142936,    0.000000,    1.142936,  -38.465369,    0.000000,    0.000000,    0.000000,   60.116213,   -0.000000,    0.000000,   27.335550,    0.000000,   -0.000000,    0.680796,   27.335550,    0.680796,    0.000000,    0.000000,   -0.000000,    0.924021,   -0.000000,   -0.000000,  -44.093800,    0.924021,  -44.093800,    0.000000,   26.744332,    0.731658,    0.000000,    0.731658,  -45.095191,    0.000000,    0.000000,    0.000000,   68.128554
y,    0.010000,    0.080000,   24.715063,   -0.677451,    0.000000,   35.222075,    0.000000,   36.539132,   -0.000000,    0.000000,   22.232207,    0.000000,   -0.000000,    1.118764,   22.232207,    1.118764,    0.000000,    0.000000,   -0.000000,    1.044958,   -0.000000,   -0.000000,  -39.545549,    1.044958,  -39.545549,    0.000000,   22.390496,    1.107226,    0.000000,    1.107226,  -39.207910,    0.000000,    0.000000,    0.000000,   61.227208,   -0.000000,    0.000000,   30.880128,    0.000000,   -0.000000,    0.372832,   30.880128,    0.372832,    0.000000,    0.000000,   -0.000000,    0.746936,   -0.000000,   -0.000000,  -47.105225,    0.746936,  -47.105225,    0.000000,   29.856194,    0.454274,    0.000000,    0.454274,  -48.608800,    0.000000,   -0.000000,    0.000000,   72.507842
y,    0.010000,    0.090000,   24.847899,   -0.689112,    0.000000,   35.434794,    0.000000,   36.770428,   -0.000000,    0.000000,   23.082730,    0.000000,   -0.000000,    1.076741,   23.082730,    1.076741,    0.000000,    0.000000,   -0.000000,    0.980144,   -0.000000,   -0.000000,  -40.523716,    0.980144,  -40.523716,    0.000000,   23.303675,    1.062196,    0.000000,    1.062196,  -40.078199,    0.000000,    0.000000,    0.000000,   62.532263,   -0.000000,    0.000000,   35.936359,    0.000000,   -0.000000,   -0.107176,   35.936359,   -0.107176,    0.000000,    0.000000,   -0.000000,    0.468579,   -0.000000,   -0.000000,  -50.965465,    0.468579,  -50.965465,    0.000000,   34.120646,    0.022958,   -0.000000,    0.022958,  -53.218595,    0.000000,   -0.000000,    0.000000,   78.161473
y,    0.010000,    0.100000,   24.999791,   -0.702589,    0.000000,   35.677590,    0.000000,   37.034806,   -0.000000,    0.000000,   24.094952,    0.000000,   -0.000000,    1.023316,   24.094952,    1.023316,    0.000000,    0.000000,   -0.000000,    0.899525,   -0.000000,   -0.000000,  -41.665642,    0.899525,  -41.665642,    0.000000,   24.399231,    1.005552,    0.000000,    1.005552,  -41.088854,    0.000000,    0.000000,    0.000000,   64.052052,   -0.000000,    0.000000,   43.496583,    0.000000,   -0.000000,   -0.885755,   43.496583,   -0.885755,   -0.000000,    0.000000,   -0.000000,    0.012583,   -0.000000,   -0.000000,  -55.971643,    0.012583,  -55.971643,    0.000000,   40.131950,   -0.676215,   -0.000000,   -0.676215,  -59.387618,    0.000000,   -0.000000,    0.000000,   85.575976
y,    0.010000,    0.110000,   25.172112,   -0.718059,    0.000000,   35.952419,    0.000000,   37.334556,   -0.000000,    0.000000,   25.296612,    0.000000,   -0.000000,    0.955319,   25.296612,    0.955319,    0.000000,    0.000000,   -0.000000,    0.799271,   -0.000000,   -0.000000,  -42.991648,    0.799271,  -42.991648,    0.000000,   25.712093,    0.934282,    0.000000,    0.934282,  -42.255233,    0.000000,    0.000000,    0.000000,   65.812122,   -0.000000,    0.000000,   55.680919,    0.000000,   -0.000000,   -2.227271,   55.680919,   -2.227271,    0.000000,    0.000000,   -0.000000,   -0.785001,   -0.000000,   -0.000000,  -62.599972,   -0.785001,  -62.599972,    0.000000,   48.977548,   -1.884180,   -0.000000,   -1.884180,  -67.925796,    0.000000,   -0.000000,    0.000000,   95.572681
y,    0.010000,    0.120000,   25.366529,   -0.735738,    0.000000,   36.261611,    0.000000,   37.672424,   -0.000000,    0.000000,   26.723395,    0.000000,   -0.000000,    0.868504,   26.723395,    0.868504,    0.000000,    0.000000,   -0.000000,    0.674373,   -0.000000,   -0.000000,  -44.526879,    0.674373,  -44.526879,    0.000000,   27.288042,    0.844411,    0.000000,    0.844411,  -43.596016,    0.000000,    0.000000,    0.000000,   67.844110,   -0.000000,    0.000000,   77.947329,    0.000000,   -0.000000,   -4.779070,   77.947329,   -4.779070,    0.000000,    0.000000,   -0.000000,   -2.346400,   -0.000000,   -0.000000,  -71.668179,   -2.346400,  -71.668179,    0.000000,   62.870628,   -4.203970,   -0.000000,   -4.203970,  -80.429791,    0.000000,   -0.000000,    0.000000,  109.683715
y,    0.010000,    0.130000,   25.585073,   -0.755888,    0.000000,   36.607945,    0.000000,   38.051696,   -0.000000,    0.000000,   28.421619,    0.000000,   -0.000000,    0.757123,   28.421619,    0.757123,    0.000000,    0.000000,   -0.000000,    0.518234,   -0.000000,   -0.000000,  -46.302578,    0.518234,  -46.302578,    0.000000,   29.187746,    0.730645,    0.000000,    0.730645,  -45.133958,    0.000000,    0.000000,    0.000000,   70.187375,   -0.000000,   -0.000000,  129.883643,   -0.000000,   -0.000000,  -10.669422,  129.883643,  -10.669422,    0.000000,    0.000000,   -0.000000,   -6.192034,   -0.000000,   -0.000000,  -84.715408,   -6.192034,  -84.715408,    0.000000,   87.201675,   -9.699262,   -0.000000,   -9.699262, -100.879649,    0.000000,   -0.000000,    0.000000,  131.318263
y,    0.010000,    0.140000,   25.830233,   -0.778829,    0.000000,   36.994740,    0.000000,   38.476316,   -0.000000,    0.000000,   30.452046,    0.000000,   -0.000000,    0.613308,   30.452046,    0.613308,    0.000000,    0.000000,   -0.000000,    0.322088,   -0.000000,   -0.000000,  -48.357806,    0.322088,  -48.357806,    0.000000,   31.492680,    0.585865,    0.000000,    0.585865,  -46.896848,    0.000000,    0.000000,    0.000000,   72.891252,   -0.000000,   -0.000000,  376.286660,   -0.000000,    0.000000,  -35.651676,  376.286660,  -35.651676,    0.000000,    0.000000,   -0.000000,  -25.405080,   -0.000000,   -0.000000, -104.560830,  -25.405080, -104.560830,   -0.000000,  144.776370,  -33.630756,   -0.000000,  -33.630756, -151.873945,   -0.000000,   -0.000000,   -0.000000,  172.753183
y,    0.010000,    0.150000,   26.105111,   -0.804953,    0.000000,   37.425975,    0.000000,   38.951069,   -0.000000,    0.000000,   32.895759,    0.000000,   -0.000000,    0.426053,   32.895759,    0.426053,   -0.000000,    0.000000,   -0.000000,    0.074093,   -0.000000,   -0.000000,  -50.741899,    0.074093,  -50.741899,    0.000000,   34.314375,    0.400300,    0.000000,    0.400300,  -48.918873,    0.000000,    0.000000,    0.000000,   76.018142,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.160000,   26.413572,   -0.834750,    0.000000,   37.906457,    0.000000,   39.481736,   -0.000000,    0.000000,   35.862205,    0.000000,   -0.000000,    0.179880,   35.862205,    0.179880,   -0.000000,    0.000000,   -0.000000,   -0.241821,   -0.000000,   -0.000000,  -53.517671,   -0.241821,  -53.517671,    0.000000,   37.807895,    0.160472,    0.000000,    0.160472,  -51.242193,    0.000000,    0.000000,    0.000000,   79.647981,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.170000,   26.760560,   -0.868831,    0.000000,   38.442031,    0.000000,   40.075435,   -0.000000,    0.000000,   39.502706,    0.000000,   -0.000000,   -0.147633,   39.502706,   -0.147633,   -0.000000,    0.000000,   -0.000000,   -0.647969,   -0.000000,   -0.000000,  -56.766329,   -0.647969,  -56.766329,    0.000000,   42.194598,   -0.152731,    0.000000,   -0.152731,  -53.919375,    0.000000,    0.000000,    0.000000,   83.884615,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.180000,   27.152499,   -0.907979,    0.000000,   39.039877,    0.000000,   40.740983,   -0.000000,    0.000000,   44.030974,    0.000000,   -0.000000,   -0.589586,   44.030974,   -0.589586,   -0.000000,    0.000000,   -0.000000,   -1.175811,   -0.000000,   -0.000000,  -60.594399,   -1.175811,  -60.594399,    0.000000,   47.798662,   -0.566921,    0.000000,   -0.566921,  -57.016453,    0.000000,    0.000000,    0.000000,   88.865366,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.190000,   27.597939,   -0.953205,    0.000000,   39.708916,    0.000000,   41.489462,   -0.000000,    0.000000,   49.757243,    0.000000,   -0.000000,   -1.196183,   49.757243,   -1.196183,   -0.000000,    0.000000,   -0.000000,   -1.870663,   -0.000000,   -0.000000,  -65.144225,   -1.870663,  -65.144225,    0.000000,   55.110249,   -1.123084,   -0.000000,   -1.123084,  -60.617241,    0.000000,   -0.000000,    0.000000,   94.775701,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.010000,    0.200000,   28.108608,   -1.005854,    0.000000,   40.460397,    0.000000,   42.335024,   -0.000000,    0.000000,   57.146657,    0.000000,   -0.000000,   -2.045979,   57.146657,   -2.045979,   -0.000000,    0.000000,   -0.000000,   -2.799447,   -0.000000,   -0.000000,  -70.610258,   -2.799447,  -70.610258,    0.000000,   64.898997,   -1.884025,    0.000000,   -1.884025,  -64.829333,    0.000000,    0.000000,    0.000000,  101.872642,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.000000,   24.219332,   -0.634218,    0.000000,   34.372930,    0.000000,   35.682368,   -0.000000,    0.000000,   19.397014,    0.000000,   -0.000000,    1.295651,   19.397014,    1.295651,    0.000000,    0.000000,   -0.000000,    1.295651,   -0.000000,   -0.000000,  -36.067852,    1.295651,  -36.067852,    0.000000,   19.397014,    1.295651,    0.000000,    1.295651,  -36.067852,    0.000000,    0.000000,    0.000000,   56.591767,   -0.000000,    0.000000,   19.397014,    0.000000,   -0.000000,    1.295651,   19.397014,    1.295651,    0.000000,    0.000000,   -0.000000,    1.295651,   -0.000000,   -0.000000,  -36.067852,    1.295651,  -36.067852,    0.000000,   19.397014,    1.295651,    0.000000,    1.295651,  -36.067852,    0.000000,    0.000000,    0.000000,   56.591767
y,    0.020000,    0.040000,   24.334595,   -0.644014,    0.000000,   34.562819,    0.000000,   35.883323,   -0.000000,    0.000000,   20.039359,    0.000000,   -0.000000,    1.275115,   20.039359,    1.275115,    0.000000,    0.000000,   -0.000000,    1.258784,   -0.000000,   -0.000000,  -36.858961,    1.258784,  -36.858961,    0.000000,   20.068293,    1.272182,    0.000000,    1.272182,  -36.791382,    0.000000,    0.000000,    0.000000,   57.653708,   -0.000000,    0.000000,   21.498101,    0.000000,   -0.000000,    1.182532,   21.498101,    1.182532,    0.000000,    0.000000,   -0.000000,    1.237779,   -0.000000,   -0.000000,  -38.384529,    1.237779,  -38.384529,    0.000000,   21.394276,    1.193418,    0.000000,    1.193418,  -38.605283,    0.000000,    0.000000,    0.000000,   59.889402
y,    0.020000,    0.050000,   24.400365,   -0.649647,    0.000000,   34.671162,    0.000000,   35.998002,   -0.000000,    0.000000,   20.415407,    0.000000,   -0.000000,    1.262296,   20.415407,    1.262296,    0.000000,    0.000000,   -0.000000,    1.236334,   -0.000000,   -0.000000,  -37.316725,    1.236334,  -37.316725,    0.000000,   20.463075,    1.257688,    0.000000,    1.257688,  -37.208940,    0.000000,    0.000000,    0.000000,   58.266988,   -0.000000,    0.000000,   22.849607,    0.000000,   -0.000000,    1.100402,   22.849607,    1.100402,    0.000000,    0.000000,   -0.000000,    1.194611,   -0.000000,   -0.000000,  -39.798288,    1.194611,  -39.798288,    0.000000,   22.659929,    1.119663,    0.000000,    1.119663,  -40.168567,    0.000000,    0.000000,    0.000000,   61.901879
y,    0.020000,    0.060000,   24.481692,   -0.656655,    0.000000,   34.805117,    0.000000,   36.139815,   -0.000000,    0.000000,   20.890194,    0.000000,   -0.000000,    1.245296,   20.890194,    1.245296,    0.000000,    0.000000,   -0.000000,    1.207116,   -0.000000,   -0.000000,  -37.889190,    1.207116,  -37.889190,    0.000000,   20.963404,    1.238622,    0.000000,    1.238622,  -37.729987,    0.000000,    0.000000,    0.000000,   59.032746,   -0.000000,    0.000000,   24.701739,    0.000000,   -0.000000,    0.977606,   24.701739,    0.977606,    0.000000,    0.000000,   -0.000000,    1.128990,   -0.000000,   -0.000000,  -41.647979,    1.128990,  -41.647979,    0.000000,   24.370047,    1.009868,    0.000000,    1.009868,  -42.231173,    0.000000,    0.000000,    0.000000,   64.536003
y,    0.020000,    0.070000,   24.579178,   -0.665119,    0.000000,   34.965659,    0.000000,   36.309807,   -0.000000,    0.000000,   21.473894,    0.000000,   -0.000000,    1.223181,   21.473894,    1.223181,    0.000000,    0.000000,   -0.000000,    1.169908,   -0.000000,   -0.000000,  -38.584814,    1.169908,  -38.584814,    0.000000,   21.581390,    1.214053,    0.000000,    1.214053,  -38.361436,    0.000000,    0.000000,    0.000000,   59.961527,   -0.000000,    0.000000,   27.232806,    0.000000,   -0.000000,    0.793395,   27.232806,    0.793395,    0.000000,    0.000000,   -0.000000,    1.028996,   -0.000000,   -0.000000,  -44.027626,    1.028996,  -44.027626,    0.000000,   26.661558,    0.845889,    0.000000,    0.845889,  -44.914141,    0.000000,    0.000000,    0.000000,   67.928208
y,    0.020000,    0.080000,   24.693572,   -0.675136,    0.000000,   35.153995,    0.000000,   36.509275,   -0.000000,    0.000000,   22.179622,    0.000000,   -0.000000,    1.194713,   22.179622,    1.194713,    0.000000,    0.000000,   -0.000000,    1.123118,   -0.000000,   -0.000000,  -39.414265,    1.123118,  -39.414265,    0.000000,   22.332807,    1.182754,    0.000000,    1.182754,  -39.111937,    0.000000,    0.000000,    0.000000,   61.066625,   -0.000000,    0.000000,   30.736160,    0.000000,   -0.000000,    0.512963,   30.736160,    0.512963,    0.000000,    0.000000,   -0.000000,    0.874576,   -0.000000,   -0.000000,  -47.073921,    0.874576,  -47.073921,    0.000000,   29.747474,    0.597303,    0.000000,    0.597303,  -48.398342,    0.000000,    0.000000,    0.000000,   72.279291
y,    0.020000,    0.090000,   24.825793,   -0.686829,    0.000000,   35.371590,    0.000000,   36.739792,   -0.000000,    0.000000,   23.024139,    0.000000,   -0.000000,    1.158254,   23.024139,    1.158254,    0.000000,    0.000000,   -0.000000,    1.064678,   -0.000000,   -0.000000,  -40.390829,    1.064678,  -40.390829,    0.000000,   23.238065,    1.143121,    0.000000,    1.143121,  -39.992167,    0.000000,    0.000000,    0.000000,   62.364585,   -0.000000,    0.000000,   35.721665,    0.000000,   -0.000000,    0.075125,   35.721665,    0.075125,    0.000000,    0.000000,   -0.000000,    0.630247,   -0.000000,   -0.000000,  -50.990040,    0.630247,  -50.990040,    0.000000,   33.970983,    0.210598,    0.000000,    0.210598,  -52.962317,    0.000000,    0.000000,    0.000000,   77.892720
y,    0.020000,    0.100000,   24.976956,   -0.700345,    0.000000,   35.620212,    0.000000,   37.003255,   -0.000000,    0.000000,   24.028815,    0.000000,   -0.000000,    1.111635,   24.028815,    1.111635,    0.000000,    0.000000,   -0.000000,    0.991909,   -0.000000,   -0.000000,  -41.530949,    0.991909,  -41.530949,    0.000000,   24.323562,    1.093057,    0.000000,    1.093057,  -41.015204,    0.000000,    0.000000,    0.000000,   63.875877,   -0.000000,    0.000000,   43.149436,    0.000000,   -0.000000,   -0.635124,   43.149436,   -0.635124,    0.000000,    0.000000,   -0.000000,    0.228454,   -0.000000,   -0.000000,  -56.089204,    0.228454,  -56.089204,    0.000000,   39.914071,   -0.415136,    0.000000,   -0.415136,  -59.056090,    0.000000,    0.000000,    0.000000,   85.247207
y,    0.020000,    0.110000,   25.148414,   -0.715865,    0.000000,   35.901980,    0.000000,   37.301940,   -0.000000,    0.000000,   25.220953,    0.000000,   -0.000000,    1.051972,   25.220953,    1.051972,    0.000000,    0.000000,   -0.000000,    0.901334,   -0.000000,   -0.000000,  -42.854940,    0.901334,  -42.854940,    0.000000,   25.623579,    1.029816,    0.000000,    1.029816,  -42.197005,    0.000000,    0.000000,    0.000000,   65.625789,   -0.000000,    0.000000,   55.051255,    0.000000,   -0.000000,   -1.856196,   55.051255,   -1.856196,   -0.000000,    0.000000,   -0.000000,   -0.474232,   -0.000000,   -0.000000,  -62.880798,   -0.474232,  -62.880798,    0.000000,   48.637110,   -1.490569,   -0.000000,   -1.490569,  -67.461536,    0.000000,   -0.000000,    0.000000,   95.147359
y,    0.020000,    0.120000,   25.341810,   -0.733606,    0.000000,   36.219428,    0.000000,   37.638567,   -0.000000,    0.000000,   26.635641,    0.000000,   -0.000000,    0.975403,   26.635641,    0.975403,    0.000000,    0.000000,   -0.000000,    0.788420,   -0.000000,   -0.000000,  -44.387935,    0.788420,  -44.387935,    0.000000,   27.182987,    0.949774,    0.000000,    0.949774,  -43.557035,    0.000000,    0.000000,    0.000000,   67.645613,   -0.000000,    0.000000,   76.574881,    0.000000,   -0.000000,   -4.164483,   76.574881,   -4.164483,    0.000000,    0.000000,   -0.000000,   -1.840102,   -0.000000,   -0.000000,  -72.259237,   -1.840102,  -72.259237,    0.000000,   62.284758,   -3.532008,   -0.000000,   -3.532008,  -79.706503,    0.000000,   -0.000000,    0.000000,  109.081740
y,    0.020000,    0.130000,   25.559143,   -0.753835,    0.000000,   36.575592,    0.000000,   38.016396,   -0.000000,    0.000000,   28.318358,    0.000000,   -0.000000,    0.876696,   28.318358,    0.876696,    0.000000,    0.000000,   -0.000000,    0.647211,   -0.000000,   -0.000000,  -46.161164,    0.647211,  -46.161164,    0.000000,   29.061156,    0.848110,    0.000000,    0.848110,  -45.119084,    0.000000,    0.000000,    0.000000,   69.974260,   -0.000000,   -0.000000,  125.612706,   -0.000000,   -0.000000,   -9.406944,  125.612706,   -9.406944,    0.000000,    0.000000,   -0.000000,   -5.125183,   -0.000000,   -0.000000,  -85.977163,   -5.125183,  -85.977163,    0.000000,   86.030757,   -8.230587,    0.000000,   -8.230587,  -99.561949,    0.000000,    0.000000,    0.000000,  130.294175
y,    0.020000,    0.140000,   25.802859,   -0.776874,    0.000000,   36.974121,    0.000000,   38.439334,   -0.000000,    0.000000,   30.328643,    0.000000,   -0.000000,    0.748694,   30.328643,    0.748694,   -0.000000,    0.000000,   -0.000000,    0.469817,   -0.000000,   -0.000000,  -48.213603,    0.469817,  -48.213603,    0.000000,   31.337649,    0.718344,    0.000000,    0.718344,  -46.912261,    0.000000,    0.000000,    0.000000,   72.660501,   -0.000000,    0.000000,  336.902204,    0.000000,   -0.000000,  -29.958186,  336.902204,  -29.958186,   -0.000000,    0.000000,   -0.000000,  -19.933084,   -0.000000,   -0.000000, -107.825192,  -19.933084, -107.825192,    0.000000,  141.474222,  -25.286286,   -0.000000,  -25.286286, -148.553587,    0.000000,   -0.000000,    0.000000,  168.958518
y,    0.020000,    0.150000,   26.075999,   -0.803122,    0.000000,   37.419408,    0.000000,   38.912117,   -0.000000,    0.000000,   32.745912,    0.000000,   -0.000000,    0.581403,   32.745912,    0.581403,    0.000000,    0.000000,   -0.000000,    0.245642,   -0.000000,   -0.000000,  -50.594726,    0.245642,  -50.594726,    0.000000,   34.121240,    0.551616,    0.000000,    0.551616,  -48.972801,    0.000000,    0.000000,    0.000000,   75.765791,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.160000,   26.382350,   -0.833074,    0.000000,   37.916813,    0.000000,   39.440471,   -0.000000,    0.000000,   35.676950,    0.000000,   -0.000000,    0.360756,   35.676950,    0.360756,    0.000000,    0.000000,   -0.000000,   -0.039665,   -0.000000,   -0.000000,  -53.367088,   -0.039665,  -53.367088,    0.000000,   37.562634,    0.335703,    0.000000,    0.335703,  -51.345219,    0.000000,    0.000000,    0.000000,   79.369047,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.170000,   26.726744,   -0.867349,    0.000000,   38.472891,    0.000000,   40.031430,   -0.000000,    0.000000,   39.269144,    0.000000,   -0.000000,    0.066419,   39.269144,    0.066419,    0.000000,    0.000000,   -0.000000,   -0.405896,   -0.000000,   -0.000000,  -56.611825,   -0.405896,  -56.611825,    0.000000,   41.876451,    0.053342,    0.000000,    0.053342,  -54.085663,    0.000000,    0.000000,    0.000000,   83.572443,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.180000,   27.115437,   -0.906738,    0.000000,   39.095774,    0.000000,   40.693707,   -0.000000,    0.000000,   43.729984,    0.000000,   -0.000000,   -0.331572,   43.729984,   -0.331572,    0.000000,    0.000000,   -0.000000,   -0.880787,   -0.000000,   -0.000000,  -60.435217,   -0.880787,  -60.435217,    0.000000,   47.375887,   -0.320325,    0.000000,   -0.320325,  -57.265128,    0.000000,    0.000000,    0.000000,   88.510917,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.190000,   27.556733,   -0.952261,    0.000000,   39.795672,    0.000000,   41.438238,   -0.000000,    0.000000,   49.359561,    0.000000,   -0.000000,   -0.878565,   49.359561,   -0.878565,   -0.000000,    0.000000,   -0.000000,   -1.503980,   -0.000000,   -0.000000,  -64.979163,   -1.503980,  -64.979163,    0.000000,   54.532545,   -0.822026,    0.000000,   -0.822026,  -60.974548,    0.000000,    0.000000,    0.000000,   94.366323,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.020000,    0.200000,   28.061974,   -1.005272,    0.000000,   40.585607,    0.000000,   42.278968,   -0.000000,    0.000000,   56.605813,    0.000000,   -0.000000,   -1.645292,   56.605813,   -1.645292,   -0.000000,    0.000000,   -0.000000,   -2.333483,   -0.000000,   -0.000000,  -70.437271,   -2.333483,  -70.437271,    0.000000,   64.083214,   -1.507716,    0.000000,   -1.507716,  -65.331974,    0.000000,    0.000000,    0.000000,  101.389986,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.000000,   24.187662,   -0.630263,    0.000000,   34.237553,    0.000000,   35.638015,   -0.000000,    0.000000,   19.338319,    0.000000,   -0.000000,    1.385782,   19.338319,    1.385782,    0.000000,    0.000000,   -0.000000,    1.385782,   -0.000000,   -0.000000,  -35.865227,    1.385782,  -35.865227,    0.000000,   19.338319,    1.385782,    0.000000,    1.385782,  -35.865227,    0.000000,    0.000000,    0.000000,   56.371639,   -0.000000,    0.000000,   19.338319,    0.000000,   -0.000000,    1.385782,   19.338319,    1.385782,    0.000000,    0.000000,   -0.000000,    1.385782,   -0.000000,   -0.000000,  -35.865227,    1.385782,  -35.865227,    0.000000,   19.338319,    1.385782,    0.000000,    1.385782,  -35.865227,    0.000000,    0.000000,    0.000000,   56.371639
y,    0.030000,    0.040000,   24.302167,   -0.640089,    0.000000,   34.433525,    0.000000,   35.837966,   -0.000000,    0.000000,   19.974507,    0.000000,   -0.000000,    1.371085,   19.974507,    1.371085,    0.000000,    0.000000,   -0.000000,    1.355349,   -0.000000,   -0.000000,  -36.654499,    1.355349,  -36.654499,    0.000000,   20.001854,    1.368041,    0.000000,    1.368041,  -36.599294,    0.000000,    0.000000,    0.000000,   57.425203,   -0.000000,    0.000000,   21.415240,    0.000000,   -0.000000,    1.292686,   21.415240,    1.292686,    0.000000,    0.000000,   -0.000000,    1.345854,   -0.000000,   -0.000000,  -38.203989,    1.345854,  -38.203989,    0.000000,   21.317077,    1.303959,    0.000000,    1.303959,  -38.382928,    0.000000,    0.000000,    0.000000,   59.642653
y,    0.030000,    0.050000,   24.367495,   -0.645741,    0.000000,   34.545450,    0.000000,   35.952064,   -0.000000,    0.000000,   20.346821,    0.000000,   -0.000000,    1.361743,   20.346821,    1.361743,    0.000000,    0.000000,   -0.000000,    1.336751,   -0.000000,   -0.000000,  -37.111252,    1.336751,  -37.111252,    0.000000,   20.391907,    1.356954,    0.000000,    1.356954,  -37.023266,    0.000000,    0.000000,    0.000000,   58.033562,   -0.000000,    0.000000,   22.749285,    0.000000,   -0.000000,    1.224099,   22.749285,    1.224099,    0.000000,    0.000000,   -0.000000,    1.314616,   -0.000000,   -0.000000,  -39.634240,    1.314616,  -39.634240,    0.000000,   22.569842,    1.244062,    0.000000,    1.244062,  -39.932747,    0.000000,    0.000000,    0.000000,   61.637986
y,    0.030000,    0.060000,   24.448266,   -0.652775,    0.000000,   34.683948,    0.000000,   36.093148,   -0.000000,    0.000000,   20.816755,    0.000000,   -0.000000,    1.349194,   20.816755,    1.349194,    0.000000,    0.000000,   -0.000000,    1.312481,   -0.000000,   -0.000000,  -37.682505,    1.312481,  -37.682505,    0.000000,   20.886059,    1.342244,    0.000000,    1.342244,  -37.552662,    0.000000,    0.000000,    0.000000,   58.793088,   -0.000000,    0.000000,   24.575039,    0.000000,   -0.000000,    1.120638,   24.575039,    1.120638,    0.000000,    0.000000,   -0.000000,    1.265790,   -0.000000,   -0.000000,  -41.509128,    1.265790,  -41.509128,    0.000000,   24.261125,    1.154124,    0.000000,    1.154124,  -41.975957,    0.000000,    0.000000,    0.000000,   64.248599
y,    0.030000,    0.070000,   24.545070,   -0.661271,    0.000000,   34.850103,    0.000000,   36.262254,   -0.000000,    0.000000,   21.394278,    0.000000,   -0.000000,    1.332644,   21.394278,    1.332644,    0.000000,    0.000000,   -0.000000,    1.281490,   -0.000000,   -0.000000,  -38.376734,    1.281490,  -38.376734,    0.000000,   21.496130,    1.323112,    0.000000,    1.323112,  -38.194743,    0.000000,    0.000000,    0.000000,   59.714180,   -0.000000,    0.000000,   27.065454,    0.000000,   -0.000000,    0.964186,   27.065454,    0.964186,    0.000000,    0.000000,   -0.000000,    1.189509,   -0.000000,   -0.000000,  -43.927516,    1.189509,  -43.927516,    0.000000,   26.524856,    1.018793,    0.000000,    1.018793,  -44.630751,    0.000000,    0.000000,    0.000000,   67.608663
y,    0.030000,    0.080000,   24.658644,   -0.671331,    0.000000,   35.045262,    0.000000,   36.460662,   -0.000000,    0.000000,   22.092231,    0.000000,   -0.000000,    1.311039,   22.092231,    1.311039,    0.000000,    0.000000,   -0.000000,    1.242404,   -0.000000,   -0.000000,  -39.204633,    1.242404,  -39.204633,    0.000000,   22.237507,    1.298503,    0.000000,    1.298503,  -38.958620,    0.000000,    0.000000,    0.000000,   60.809941,   -0.000000,    0.000000,   30.503706,    0.000000,   -0.000000,    0.724448,   30.503706,    0.724448,    0.000000,    0.000000,   -0.000000,    1.069204,   -0.000000,   -0.000000,  -47.034438,    1.069204,  -47.034438,    0.000000,   29.568809,    0.812494,    0.000000,    0.812494,  -48.073056,    0.000000,    0.000000,    0.000000,   71.915263
y,    0.030000,    0.090000,   24.789887,   -0.683078,    0.000000,   35.271067,    0.000000,   36.689928,   -0.000000,    0.000000,   22.927002,    0.000000,   -0.000000,    1.282982,   22.927002,    1.282982,    0.000000,    0.000000,   -0.000000,    1.193448,   -0.000000,   -0.000000,  -40.179521,    1.193448,  -40.179521,    0.000000,   23.130066,    1.267041,    0.000000,    1.267041,  -39.855571,    0.000000,    0.000000,    0.000000,   62.096671,   -0.000000,    0.000000,   35.378740,    0.000000,   -0.000000,    0.348444,   35.378740,    0.348444,    0.000000,    0.000000,   -0.000000,    0.875693,   -0.000000,   -0.000000,  -51.048117,    0.875693,  -51.048117,    0.000000,   33.726523,    0.490649,    0.000000,    0.490649,  -52.572405,    0.000000,    0.000000,    0.000000,   77.465445
y,    0.030000,    0.100000,   24.939891,   -0.696663,    0.000000,   35.529506,   -0.000000,   36.951927,   -0.000000,    0.000000,   23.919458,    0.000000,   -0.000000,    1.246620,   23.919458,    1.246620,    0.000000,    0.000000,   -0.000000,    1.132328,   -0.000000,   -0.000000,  -41.317888,    1.132328,  -41.317888,    0.000000,   24.199476,    1.226926,    0.000000,    1.226926,  -40.899455,    0.000000,    0.000000,    0.000000,   63.594523,   -0.000000,    0.000000,   42.602717,    0.000000,   -0.000000,   -0.262685,   42.602717,   -0.262685,    0.000000,    0.000000,   -0.000000,    0.553891,   -0.000000,   -0.000000,  -56.310695,    0.553891,  -56.310695,    0.000000,   39.560898,   -0.029696,    0.000000,   -0.029696,  -58.561303,    0.000000,    0.000000,    0.000000,   84.725882
y,    0.030000,    0.110000,   25.109981,   -0.712271,    0.000000,   35.822977,    0.000000,   37.248905,   -0.000000,    0.000000,   25.096221,    0.000000,   -0.000000,    1.199489,   25.096221,    1.199489,    0.000000,    0.000000,   -0.000000,    1.056075,   -0.000000,   -0.000000,  -42.640113,    1.056075,  -42.640113,    0.000000,   25.479016,    1.175798,    0.000000,    1.175798,  -42.107254,    0.000000,    0.000000,    0.000000,   65.328373,   -0.000000,    0.000000,   54.079165,    0.000000,   -0.000000,   -1.311629,   54.079165,   -1.311629,    0.000000,    0.000000,   -0.000000,   -0.011415,   -0.000000,   -0.000000,  -63.392069,   -0.011415,  -63.392069,    0.000000,   48.090829,   -0.918328,    0.000000,   -0.918328,  -66.784443,    0.000000,    0.000000,    0.000000,   94.475817
y,    0.030000,    0.120000,   25.301761,   -0.730124,    0.000000,   36.154366,    0.000000,   37.583547,   -0.000000,    0.000000,   26.491440,    0.000000,   -0.000000,    1.138283,   26.491440,    1.138283,    0.000000,    0.000000,   -0.000000,    0.960831,   -0.000000,   -0.000000,  -44.171417,    0.960831,  -44.171417,    0.000000,   27.012147,    1.110549,    0.000000,    1.110549,  -43.499776,    0.000000,    0.000000,    0.000000,   67.328982,   -0.000000,    0.000000,   74.521925,    0.000000,   -0.000000,   -3.279827,   74.521925,   -3.279827,    0.000000,    0.000000,   -0.000000,   -1.103610,   -0.000000,   -0.000000,  -73.329472,   -1.103610,  -73.329472,    0.000000,   61.357971,   -2.577950,    0.000000,   -2.577950,  -78.680012,    0.000000,    0.000000,    0.000000,  108.139639
y,    0.030000,    0.130000,   25.517179,   -0.750493,    0.000000,   36.527154,    0.000000,   37.959067,   -0.000000,    0.000000,   28.149282,    0.000000,   -0.000000,    1.058524,   28.149282,    1.058524,    0.000000,    0.000000,   -0.000000,    0.841550,   -0.000000,   -0.000000,  -45.943149,    0.841550,  -45.943149,    0.000000,   28.856242,    1.027047,    0.000000,    1.027047,  -45.102593,    0.000000,    0.000000,    0.000000,   69.634556,   -0.000000,   -0.000000,  119.603875,   -0.000000,   -0.000000,   -7.657272,  119.603875,   -7.657272,    0.000000,    0.000000,   -0.000000,   -3.655784,   -0.000000,   -0.000000,  -88.281557,   -3.655784,  -88.281557,    0.000000,   84.219045,   -6.240101,    0.000000,   -6.240101,  -97.749193,    0.000000,    0.000000,    0.000000,  128.734085
y,    0.030000,    0.140000,   25.758618,   -0.773710,    0.000000,   36.945553,    0.000000,   38.379322,   -0.000000,    0.000000,   30.127466,    0.000000,   -0.000000,    0.954090,   30.127466,    0.954090,    0.000000,    0.000000,   -0.000000,    0.691587,   -0.000000,   -0.000000,  -47.994511,    0.691587,  -47.994511,    0.000000,   31.088002,    0.919753,    0.000000,    0.919753,  -46.947263,    0.000000,    0.000000,    0.000000,   72.292867,   -0.000000,   -0.000000,  292.044802,   -0.000000,    0.000000,  -23.282608,  292.044802,  -23.282608,    0.000000,    0.000000,   -0.000000,  -13.820875,   -0.000000,   -0.000000, -113.740488,  -13.820875, -113.740488,   -0.000000,  136.494938,  -16.622912,    0.000000,  -16.622912, -143.792371,    0.000000,    0.000000,    0.000000,  164.417905
y,    0.030000,    0.150000,   26.029028,   -0.800184,    0.000000,   37.414698,    0.000000,   38.848965,   -0.000000,    0.000000,   32.502610,    0.000000,   -0.000000,    0.816398,   32.502610,    0.816398,    0.000000,    0.000000,   -0.000000,    0.502037,   -0.000000,   -0.000000,  -50.375004,    0.502037,  -50.375004,    0.000000,   33.811814,    0.781078,    0.000000,    0.781078,  -49.073048,    0.000000,    0.000000,    0.000000,   75.364258,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.160000,   26.332077,   -0.830422,    0.000000,   37.940890,    0.000000,   39.373635,   -0.000000,    0.000000,   35.377638,    0.000000,   -0.000000,    0.633430,   35.377638,    0.633430,    0.000000,    0.000000,   -0.000000,    0.260981,   -0.000000,   -0.000000,  -53.147689,    0.260981,  -53.147689,    0.000000,   37.171991,    0.600637,    0.000000,    0.600637,  -51.529085,    0.000000,    0.000000,    0.000000,   78.925707,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.170000,   26.672423,   -0.865060,    0.000000,   38.531946,   -0.000000,   39.960245,   -0.000000,    0.000000,   38.893886,    0.000000,   -0.000000,    0.387793,   38.893886,    0.387793,    0.000000,    0.000000,   -0.000000,   -0.047932,   -0.000000,   -0.000000,  -56.394060,   -0.047932,  -56.394060,    0.000000,   41.372994,    0.363775,    0.000000,    0.363775,  -54.377622,    0.000000,    0.000000,    0.000000,   83.076929,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.180000,   27.056081,   -0.904910,    0.000000,   39.197679,    0.000000,   40.617342,   -0.000000,    0.000000,   43.249459,    0.000000,   -0.000000,    0.053910,   43.249459,    0.053910,    0.000000,    0.000000,   -0.000000,   -0.447378,   -0.000000,   -0.000000,  -60.220988,   -0.447378,  -60.220988,    0.000000,   46.711708,    0.049509,    0.000000,    0.049509,  -57.698392,    0.000000,    0.000000,    0.000000,   87.949194,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.190000,   27.490986,   -0.951021,    0.000000,   39.950593,    0.000000,   41.355636,   -0.000000,    0.000000,   48.729322,    0.000000,   -0.000000,   -0.406830,   48.729322,   -0.406830,    0.000000,   -0.000000,   -0.000000,   -0.969389,   -0.000000,   -0.000000,  -64.771196,   -0.969389,  -64.771196,    0.000000,   53.632454,   -0.372974,    0.000000,   -0.372974,  -61.594976,    0.000000,    0.000000,    0.000000,   93.718840,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.030000,    0.200000,   27.987913,   -1.004777,    0.000000,   40.806904,    0.000000,   42.188761,   -0.000000,    0.000000,   55.756037,    0.000000,   -0.000000,   -1.054440,   55.756037,   -1.054440,   -0.000000,    0.000000,   -0.000000,   -1.660171,   -0.000000,   -0.000000,  -70.239441,   -1.660171,  -70.239441,    0.000000,   62.824305,   -0.950228,    0.000000,   -0.950228,  -66.204143,    0.000000,    0.000000,    0.000000,  100.628567,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.000000,   24.144753,   -0.624829,    0.000000,   34.056545,    0.000000,   35.577840,   -0.000000,    0.000000,   19.256092,    0.000000,   -0.000000,    1.498279,   19.256092,    1.498279,    0.000000,    0.000000,   -0.000000,    1.498279,   -0.000000,   -0.000000,  -35.592654,    1.498279,  -35.592654,    0.000000,   19.256092,    1.498279,    0.000000,    1.498279,  -35.592654,    0.000000,    0.000000,    0.000000,   56.080021,   -0.000000,    0.000000,   19.256092,    0.000000,   -0.000000,    1.498279,   19.256092,    1.498279,    0.000000,    0.000000,   -0.000000,    1.498279,   -0.000000,   -0.000000,  -35.592654,    1.498279,  -35.592654,    0.000000,   19.256092,    1.498279,    0.000000,    1.498279,  -35.592654,    0.000000,    0.000000,    0.000000,   56.080021
y,    0.040000,    0.040000,   24.258259,   -0.634700,    0.000000,   34.261096,    0.000000,   35.776455,   -0.000000,    0.000000,   19.883932,    0.000000,   -0.000000,    1.490789,   19.883932,    1.490789,    0.000000,    0.000000,   -0.000000,    1.475645,   -0.000000,   -0.000000,  -36.380365,    1.475645,  -36.380365,    0.000000,   19.909269,    1.487628,    0.000000,    1.487628,  -36.341513,    0.000000,    0.000000,    0.000000,   57.122635,   -0.000000,    0.000000,   21.300667,    0.000000,   -0.000000,    1.429572,   21.300667,    1.429572,    0.000000,    0.000000,   -0.000000,    1.480665,   -0.000000,   -0.000000,  -37.963570,    1.480665,  -37.963570,    0.000000,   21.209649,    1.441243,    0.000000,    1.441243,  -38.087218,    0.000000,    0.000000,    0.000000,   59.316261
y,    0.040000,    0.050000,   24.323004,   -0.640380,    0.000000,   34.378078,    0.000000,   35.889779,   -0.000000,    0.000000,   20.251191,    0.000000,   -0.000000,    1.485733,   20.251191,    1.485733,    0.000000,    0.000000,   -0.000000,    1.461705,   -0.000000,   -0.000000,  -36.836318,    1.461705,  -36.836318,    0.000000,   20.293011,    1.480751,    0.000000,    1.480751,  -36.774499,    0.000000,    0.000000,    0.000000,   57.724565,   -0.000000,    0.000000,   22.611505,    0.000000,   -0.000000,    1.377398,   22.611505,    1.377398,    0.000000,    0.000000,   -0.000000,    1.464220,   -0.000000,   -0.000000,  -39.417849,    1.464220,  -39.417849,    0.000000,   22.444937,    1.398068,    0.000000,    1.398068,  -39.621413,    0.000000,    0.000000,    0.000000,   61.289230
y,    0.040000,    0.060000,   24.403043,   -0.647451,    0.000000,   34.522992,    0.000000,   36.029894,   -0.000000,    0.000000,   20.714567,    0.000000,   -0.000000,    1.478664,   20.714567,    1.478664,    0.000000,    0.000000,   -0.000000,    1.443412,   -0.000000,   -0.000000,  -37.406677,    1.443412,  -37.406677,    0.000000,   20.778932,    1.471420,    0.000000,    1.471420,  -37.315635,    0.000000,    0.000000,    0.000000,   58.475952,   -0.000000,    0.000000,   24.402422,    0.000000,   -0.000000,    1.297266,   24.402422,    1.297266,    0.000000,    0.000000,   -0.000000,    1.436162,   -0.000000,   -0.000000,  -41.329499,    1.436162,  -41.329499,    0.000000,   24.110780,    1.331954,    0.000000,    1.331954,  -41.642305,    0.000000,    0.000000,    0.000000,   63.869212
y,    0.040000,    0.070000,   24.498950,   -0.655996,    0.000000,   34.697081,    0.000000,   36.197821,   -0.000000,    0.000000,   21.283761,    0.000000,   -0.000000,    1.468956,   21.283761,    1.468956,    0.000000,    0.000000,   -0.000000,    1.419910,   -0.000000,   -0.000000,  -38.099978,    1.419910,  -38.099978,    0.000000,   21.378484,    1.458992,    0.000000,    1.458992,  -37.972684,    0.000000,    0.000000,    0.000000,   59.387006,   -0.000000,    0.000000,   26.839585,    0.000000,   -0.000000,    1.174112,   26.839585,    1.174112,    0.000000,    0.000000,   -0.000000,    1.389091,   -0.000000,   -0.000000,  -43.804555,    1.389091,  -43.804555,    0.000000,   26.337181,    1.230741,    0.000000,    1.230741,  -44.264999,    0.000000,    0.000000,    0.000000,   67.187470
y,    0.040000,    0.080000,   24.611445,   -0.666119,    0.000000,   34.901891,    0.000000,   36.394822,   -0.000000,    0.000000,   21.971250,    0.000000,   -0.000000,    1.455774,   21.971250,    1.455774,    0.000000,    0.000000,   -0.000000,    1.390086,   -0.000000,   -0.000000,  -38.926999,    1.390086,  -38.926999,    0.000000,   22.106549,    1.442624,    0.000000,    1.442624,  -38.755414,    0.000000,    0.000000,    0.000000,   60.470585,   -0.000000,    0.000000,   30.193457,    0.000000,   -0.000000,    0.982830,   30.193457,    0.982830,    0.000000,    0.000000,   -0.000000,    1.310583,   -0.000000,   -0.000000,  -47.000527,    1.310583,  -47.000527,    0.000000,   29.325111,    1.074321,    0.000000,    1.074321,  -47.660106,    0.000000,    0.000000,    0.000000,   71.436345
y,    0.040000,    0.090000,   24.741404,   -0.677948,    0.000000,   35.139321,    0.000000,   36.622427,   -0.000000,    0.000000,   22.792940,    0.000000,   -0.000000,    1.438008,   22.792940,    1.438008,    0.000000,    0.000000,   -0.000000,    1.352500,   -0.000000,   -0.000000,  -39.901171,    1.352500,  -39.901171,    0.000000,   22.982323,    1.421208,    0.000000,    1.421208,  -39.675968,    0.000000,    0.000000,    0.000000,   61.742671,   -0.000000,    0.000000,   34.927283,    0.000000,   -0.000000,    0.679754,   34.927283,    0.679754,    0.000000,    0.000000,   -0.000000,    1.178842,   -0.000000,   -0.000000,  -51.158427,    1.178842,  -51.158427,    0.000000,   33.395705,    0.828039,    0.000000,    0.828039,  -52.087573,    0.000000,    0.000000,    0.000000,   76.904728
y,    0.040000,    0.100000,   24.889891,   -0.691637,    0.000000,   35.411679,    0.000000,   36.882483,   -0.000000,    0.000000,   23.769046,    0.000000,   -0.000000,    1.414181,   23.769046,    1.414181,    0.000000,    0.000000,   -0.000000,    1.305299,   -0.000000,   -0.000000,  -41.039137,    1.305299,  -41.039137,    0.000000,   24.030547,    1.393299,    0.000000,    1.393299,  -40.749331,    0.000000,    0.000000,    0.000000,   63.223009,   -0.000000,    0.000000,   41.895612,    0.000000,   -0.000000,    0.184079,   41.895612,    0.184079,    0.000000,    0.000000,   -0.000000,    0.953100,   -0.000000,   -0.000000,  -56.664919,    0.953100,  -56.664919,    0.000000,   39.087683,    0.428488,    0.000000,    0.428488,  -57.961507,    0.000000,    0.000000,    0.000000,   84.044175
y,    0.040000,    0.110000,   25.058192,   -0.707378,    0.000000,   35.721767,   -0.000000,   37.177199,   -0.000000,    0.000000,   24.925311,    0.000000,   -0.000000,    1.382323,   24.925311,    1.382323,    0.000000,    0.000000,   -0.000000,    1.246092,   -0.000000,   -0.000000,  -42.361484,    1.246092,  -42.361484,    0.000000,   25.283223,    1.356999,    0.000000,    1.356999,  -41.993965,    0.000000,    0.000000,    0.000000,   64.935950,   -0.000000,    0.000000,   52.852488,    0.000000,   -0.000000,   -0.667775,   52.852488,   -0.667775,    0.000000,    0.000000,   -0.000000,    0.549558,   -0.000000,   -0.000000,  -64.185227,    0.549558,  -64.185227,    0.000000,   47.368297,   -0.250770,    0.000000,   -0.250770,  -65.988132,    0.000000,    0.000000,    0.000000,   93.602677
y,    0.040000,    0.120000,   25.247863,   -0.725399,    0.000000,   36.072985,    0.000000,   37.509214,   -0.000000,    0.000000,   26.294678,    0.000000,   -0.000000,    1.339782,   26.294678,    1.339782,    0.000000,    0.000000,   -0.000000,    1.171789,   -0.000000,   -0.000000,  -43.893718,    1.171789,  -43.893718,    0.000000,   26.782041,    1.309810,    0.000000,    1.309810,  -43.432632,    0.000000,    0.000000,    0.000000,   66.911567,   -0.000000,    0.000000,   72.028233,    0.000000,   -0.000000,   -2.256522,   72.028233,   -2.256522,    0.000000,    0.000000,   -0.000000,   -0.231579,   -0.000000,    0.000000,  -74.988906,   -0.231579,  -74.988906,    0.000000,   60.153971,   -1.496592,    0.000000,   -1.496592,  -77.514341,    0.000000,    0.000000,    0.000000,  106.928396
y,    0.040000,    0.130000,   25.460792,   -0.745983,    0.000000,   36.469465,    0.000000,   37.881686,   -0.000000,    0.000000,   27.919641,    0.000000,   -0.000000,    1.282960,   27.919641,    1.282960,    0.000000,    0.000000,   -0.000000,    1.078366,   -0.000000,   -0.000000,  -45.667581,    1.078366,  -45.667581,    0.000000,   28.581866,    1.248409,    0.000000,    1.248409,  -45.093504,    0.000000,    0.000000,    0.000000,   69.187164,   -0.000000,    0.000000,  112.809345,    0.000000,   -0.000000,   -5.715962,  112.809345,   -5.715962,   -0.000000,    0.000000,   -0.000000,   -2.010290,   -0.000000,   -0.000000,  -91.925396,   -2.010290,  -91.925396,    0.000000,   81.928218,   -4.105760,   -0.000000,   -4.105760,  -95.767905,    0.000000,   -0.000000,    0.000000,  126.789688
y,    0.040000,    0.140000,   25.699277,   -0.769476,    0.000000,   36.916257,    0.000000,   38.298396,   -0.000000,    0.000000,   29.855542,    0.000000,   -0.000000,    1.206932,   29.855542,    1.206932,    0.000000,    0.000000,   -0.000000,    0.960568,   -0.000000,   -0.000000,  -47.722817,    0.960568,  -47.722817,    0.000000,   30.755772,    1.168358,    0.000000,    1.168358,  -47.011631,    0.000000,    0.000000,    0.000000,   71.809304,   -0.000000,    0.000000,  251.546672,    0.000000,   -0.000000,  -17.024533,  251.546672,  -17.024533,   -0.000000,    0.000000,   -0.000000,   -8.300383,   -0.000000,   -0.000000, -123.442257,   -8.300383, -123.442257,    0.000000,  130.451127,   -9.461195,   -0.000000,   -9.461195, -138.555732,    0.000000,   -0.000000,    0.000000,  159.823590
y,    0.040000,    0.150000,   25.966164,   -0.796301,    0.000000,   37.419579,   -0.000000,   38.763910,   -0.000000,    0.000000,   32.175696,    0.000000,   -0.000000,    1.104746,   32.175696,    1.104746,    0.000000,    0.000000,   -0.000000,    0.811366,   -0.000000,   -0.000000,  -50.109720,    0.811366,  -50.109720,    0.000000,   33.402931,    1.063548,    0.000000,    1.063548,  -49.231066,    0.000000,    0.000000,    0.000000,   74.836729,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.160000,   26.264965,   -0.826991,    0.000000,   37.987153,    0.000000,   39.283745,   -0.000000,    0.000000,   34.978004,    0.000000,   -0.000000,    0.966721,   34.978004,    0.966721,    0.000000,    0.000000,   -0.000000,    0.621494,   -0.000000,   -0.000000,  -52.892427,    0.621494,  -52.892427,    0.000000,   36.659637,    0.925706,    0.000000,    0.925706,  -51.807512,    0.000000,    0.000000,    0.000000,   78.344142,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.170000,   26.600137,   -0.862213,    0.000000,   38.628686,   -0.000000,   39.864657,   -0.000000,    0.000000,   38.396406,    0.000000,   -0.000000,    0.778793,   38.396406,    0.778793,    0.000000,    0.000000,   -0.000000,    0.378332,   -0.000000,   -0.000000,  -56.154032,    0.378332,  -56.154032,    0.000000,   40.718106,    0.743159,    0.000000,    0.743159,  -54.812484,    0.000000,    0.000000,    0.000000,   82.428096,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.180000,   26.977395,   -0.902818,    0.000000,   39.356548,    0.000000,   40.514988,   -0.000000,    0.000000,   42.617558,    0.000000,   -0.000000,    0.520299,   42.617558,    0.520299,    0.000000,    0.000000,   -0.000000,    0.064615,   -0.000000,   -0.000000,  -60.003752,    0.064615,  -60.003752,    0.000000,   45.855680,    0.499294,    0.000000,    0.499294,  -58.338971,    0.000000,    0.000000,    0.000000,   87.215272,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.190000,   27.404241,   -0.949914,    0.000000,   40.186766,   -0.000000,   41.245168,   -0.000000,    0.000000,   47.908196,    0.000000,   -0.000000,    0.160090,   47.908196,    0.160090,    0.000000,    0.000000,   -0.000000,   -0.343674,   -0.000000,   -0.000000,  -64.587838,   -0.343674,  -64.587838,    0.000000,   52.484406,    0.169898,    0.000000,    0.169898,  -62.509950,    0.000000,    0.000000,    0.000000,   92.875156,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.040000,    0.200000,   27.890782,   -1.004965,    0.000000,   41.140521,   -0.000000,   42.068440,   -0.000000,    0.000000,   54.660758,    0.000000,   -0.000000,   -0.350141,   54.660758,   -0.350141,    0.000000,    0.000000,   -0.000000,   -0.880503,   -0.000000,   -0.000000,  -70.106489,   -0.880503,  -70.106489,    0.000000,   61.237720,   -0.281266,    0.000000,   -0.281266,  -67.491294,    0.000000,    0.000000,    0.000000,   99.639852,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.000000,   24.091777,   -0.618024,    0.000000,   33.836577,    0.000000,   35.503442,    0.000000,    0.000000,   19.151388,    0.000000,   -0.000000,    1.623735,   19.151388,    1.623735,    0.000000,    0.000000,   -0.000000,    1.623735,   -0.000000,   -0.000000,  -35.257866,    1.623735,  -35.257866,    0.000000,   19.151388,    1.623735,    0.000000,    1.623735,  -35.257866,    0.000000,    0.000000,    0.000000,   55.729388,    0.000000,    0.000000,   19.151388,    0.000000,   -0.000000,    1.623735,   19.151388,    1.623735,    0.000000,    0.000000,   -0.000000,    1.623735,   -0.000000,   -0.000000,  -35.257866,    1.623735,  -35.257866,    0.000000,   19.151388,    1.623735,    0.000000,    1.623735,  -35.257866,    0.000000,    0.000000,    0.000000,   55.729388
y,    0.050000,    0.040000,   24.204087,   -0.627956,    0.000000,   34.052215,    0.000000,   35.700442,    0.000000,    0.000000,   19.768976,    0.000000,   -0.000000,    1.624219,   19.768976,    1.624219,    0.000000,    0.000000,   -0.000000,    1.609519,   -0.000000,   -0.000000,  -36.044866,    1.609519,  -36.044866,    0.000000,   19.792034,    1.620951,    0.000000,    1.620951,  -36.025688,    0.000000,    0.000000,    0.000000,   56.759050,    0.000000,    0.000000,   21.156804,    0.000000,   -0.000000,    1.581548,   21.156804,    1.581548,    0.000000,    0.000000,   -0.000000,    1.631070,   -0.000000,   -0.000000,  -37.671491,    1.631070,  -37.671491,    0.000000,   21.073856,    1.593558,    0.000000,    1.593558,  -37.728518,    0.000000,    0.000000,    0.000000,   58.924520
y,    0.050000,    0.050000,   24.268136,   -0.633675,    0.000000,   34.175736,    0.000000,   35.812831,   -0.000000,    0.000000,   20.130041,    0.000000,   -0.000000,    1.623899,   20.130041,    1.623899,    0.000000,    0.000000,   -0.000000,    1.600596,   -0.000000,   -0.000000,  -36.500577,    1.600596,  -36.500577,    0.000000,   20.168160,    1.618742,    0.000000,    1.618742,  -36.470245,    0.000000,    0.000000,    0.000000,   57.353377,   -0.000000,    0.000000,   22.439773,    0.000000,   -0.000000,    1.547126,   22.439773,    1.547126,    0.000000,    0.000000,   -0.000000,    1.631132,   -0.000000,   -0.000000,  -39.157752,    1.631132,  -39.157752,    0.000000,   22.287700,    1.568372,    0.000000,    1.568372,  -39.246783,    0.000000,    0.000000,    0.000000,   60.871092
y,    0.050000,    0.060000,   24.347300,   -0.640798,    0.000000,   34.328956,    0.000000,   35.951776,    0.000000,    0.000000,   20.585396,    0.000000,   -0.000000,    1.622879,   20.585396,    1.622879,    0.000000,    0.000000,   -0.000000,    1.588728,   -0.000000,   -0.000000,  -37.070809,    1.588728,  -37.070809,    0.000000,   20.644169,    1.615368,    0.000000,    1.615368,  -37.026473,    0.000000,    0.000000,    0.000000,   58.095144,   -0.000000,    0.000000,   24.189144,    0.000000,   -0.000000,    1.492112,   24.189144,    1.492112,    0.000000,    0.000000,   -0.000000,    1.626209,   -0.000000,   -0.000000,  -41.118459,    1.626209,  -41.118459,    0.000000,   23.922466,    1.527731,    0.000000,    1.527731,  -41.245156,    0.000000,    0.000000,    0.000000,   63.414975
y,    0.050000,    0.070000,   24.442138,   -0.649411,    0.000000,   34.513325,    0.000000,   36.118280,    0.000000,    0.000000,   21.144423,    0.000000,   -0.000000,    1.620714,   21.144423,    1.620714,    0.000000,    0.000000,   -0.000000,    1.573261,   -0.000000,   -0.000000,  -37.764223,    1.573261,  -37.764223,    0.000000,   21.231085,    1.610359,    0.000000,    1.610359,  -37.702791,    0.000000,    0.000000,    0.000000,   58.994342,   -0.000000,    0.000000,   26.563373,    0.000000,   -0.000000,    1.404599,   26.563373,    1.404599,    0.000000,    0.000000,   -0.000000,    1.611591,   -0.000000,   -0.000000,  -43.669443,    1.611591,  -43.669443,    0.000000,   26.103529,    1.462700,    0.000000,    1.462700,  -43.835845,    0.000000,    0.000000,    0.000000,   66.684062
y,    0.050000,    0.080000,   24.553349,   -0.659622,    0.000000,   34.730655,    0.000000,   36.313583,   -0.000000,    0.000000,   21.819175,    0.000000,   -0.000000,    1.616803,   21.819175,    1.616803,    0.000000,    0.000000,   -0.000000,    1.553347,   -0.000000,   -0.000000,  -38.591759,    1.553347,  -38.591759,    0.000000,   21.943206,    1.603096,    0.000000,    1.603096,  -38.509838,    0.000000,    0.000000,    0.000000,   60.063538,   -0.000000,    0.000000,   29.818677,    0.000000,   -0.000000,    1.264800,   29.818677,    1.264800,    0.000000,    0.000000,   -0.000000,    1.579350,   -0.000000,   -0.000000,  -46.985448,    1.579350,  -46.985448,    0.000000,   29.023913,    1.358626,    0.000000,    1.358626,  -47.184516,    0.000000,    0.000000,    0.000000,   70.865228
y,    0.050000,    0.090000,   24.681781,   -0.671564,    0.000000,   34.983185,    0.000000,   36.539188,   -0.000000,    0.000000,   22.624990,    0.000000,   -0.000000,    1.610342,   22.624990,    1.610342,    0.000000,    0.000000,   -0.000000,    1.527889,   -0.000000,   -0.000000,  -39.567075,    1.527889,  -39.567075,    0.000000,   22.798944,    1.592765,    0.000000,    1.592765,  -39.460897,    0.000000,    0.000000,    0.000000,   61.318348,   -0.000000,    0.000000,   34.390032,    0.000000,   -0.000000,    1.038485,   34.390032,    1.038485,    0.000000,    0.000000,   -0.000000,    1.515616,   -0.000000,   -0.000000,  -51.339475,    1.515616,  -51.339475,    0.000000,   32.990448,    1.190585,    0.000000,    1.190585,  -51.542264,    0.000000,    0.000000,    0.000000,   76.238046
y,    0.050000,    0.100000,   24.828467,   -0.685398,    0.000000,   35.273652,    0.000000,   36.796906,   -0.000000,    0.000000,   23.581324,    0.000000,   -0.000000,    1.600255,   23.581324,    1.600255,    0.000000,    0.000000,   -0.000000,    1.495482,   -0.000000,   -0.000000,  -40.707119,    1.495482,  -40.707119,    0.000000,   23.821978,    1.578300,    0.000000,    1.578300,  -40.572454,    0.000000,    0.000000,    0.000000,   62.778043,   -0.000000,    0.000000,   41.070091,    0.000000,   -0.000000,    0.662888,   41.070091,    0.662888,    0.000000,    0.000000,   -0.000000,    1.394757,   -0.000000,   -0.000000,  -57.182050,    1.394757,  -57.182050,    0.000000,   38.514362,    0.913920,    0.000000,    0.913920,  -57.306376,    0.000000,    0.000000,    0.000000,   83.237016
y,    0.050000,    0.110000,   24.994651,   -0.701324,    0.000000,   35.605405,    0.000000,   37.088903,   -0.000000,    0.000000,   24.712896,    0.000000,   -0.000000,    1.585094,   24.712896,    1.585094,    0.000000,    0.000000,   -0.000000,    1.454321,   -0.000000,   -0.000000,  -42.032890,    1.454321,  -42.032890,    0.000000,   25.042856,    1.558299,    0.000000,    1.558299,  -41.864949,    0.000000,    0.000000,    0.000000,   64.466362,   -0.000000,    0.000000,   51.457403,    0.000000,   -0.000000,    0.012787,   51.457403,    0.012787,    0.000000,    0.000000,   -0.000000,    1.165371,   -0.000000,   -0.000000,  -65.319330,    1.165371,  -65.319330,    0.000000,   46.505320,    0.442577,    0.000000,    0.442577,  -65.148288,    0.000000,    0.000000,    0.000000,   92.575615
y,    0.050000,    0.120000,   25.181834,   -0.719583,    0.000000,   35.982531,    0.000000,   37.417766,   -0.000000,    0.000000,   26.051260,    0.000000,   -0.000000,    1.562898,   26.051260,    1.562898,    0.000000,    0.000000,   -0.000000,    1.402083,   -0.000000,   -0.000000,  -43.570464,    1.402083,  -43.570464,    0.000000,   26.501260,    1.530909,    0.000000,    1.530909,  -43.363771,    0.000000,    0.000000,    0.000000,   66.412586,   -0.000000,    0.000000,   69.302438,    0.000000,   -0.000000,   -1.196430,   69.302438,   -1.196430,    0.000000,    0.000000,   -0.000000,    0.710430,   -0.000000,   -0.000000,  -77.380117,    0.710430,  -77.380117,    0.000000,   58.743520,   -0.406945,    0.000000,   -0.406945,  -76.333087,    0.000000,    0.000000,    0.000000,  105.520989
y,    0.050000,    0.130000,   25.391833,   -0.740472,    0.000000,   36.410051,    0.000000,   37.786585,   -0.000000,    0.000000,   27.636996,    0.000000,   -0.000000,    1.530988,   27.636996,    1.530988,    0.000000,    0.000000,   -0.000000,    1.335764,   -0.000000,   -0.000000,  -45.352364,    1.335764,  -45.352364,    0.000000,   28.249237,    1.493670,    0.000000,    1.493670,  -45.100613,    0.000000,    0.000000,    0.000000,   68.652977,   -0.000000,    0.000000,  105.897760,    0.000000,   -0.000000,   -3.776858,  105.897760,   -3.776858,    0.000000,    0.000000,   -0.000000,   -0.303724,   -0.000000,   -0.000000,  -97.360835,   -0.303724,  -97.360835,    0.000000,   79.319693,   -2.074147,    0.000000,   -2.074147,  -93.842461,    0.000000,    0.000000,    0.000000,  124.598498
y,    0.050000,    0.140000,   25.626854,   -0.764356,    0.000000,   36.894156,   -0.000000,   38.199056,   -0.000000,    0.000000,   29.522739,    0.000000,   -0.000000,    1.485696,   29.522739,    1.485696,    0.000000,    0.000000,   -0.000000,    1.251483,   -0.000000,   -0.000000,  -47.419422,    1.251483,  -47.419422,    0.000000,   30.355811,    1.443307,    0.000000,    1.443307,  -47.115286,    0.000000,    0.000000,    0.000000,   71.232704,   -0.000000,    0.000000,  217.994136,    0.000000,   -0.000000,  -11.567210,  217.994136,  -11.567210,    0.000000,    0.000000,   -0.000000,   -3.454059,   -0.000000,   -0.000000, -139.242416,   -3.454059, -139.242416,    0.000000,  123.894092,   -3.973727,    0.000000,   -3.973727, -133.550462,    0.000000,    0.000000,    0.000000,  155.362254
y,    0.050000,    0.150000,   25.889627,   -0.791687,    0.000000,   37.442560,    0.000000,   38.659642,   -0.000000,    0.000000,   31.778089,    0.000000,   -0.000000,    1.421738,   31.778089,    1.421738,    0.000000,    0.000000,   -0.000000,    1.144030,   -0.000000,   -0.000000,  -49.823510,    1.144030,  -49.823510,    0.000000,   32.914402,    1.375255,    0.000000,    1.375255,  -49.458438,    0.000000,    0.000000,    0.000000,   74.208680,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.160000,   26.183497,   -0.823032,    0.000000,   38.064958,    0.000000,   39.173720,   -0.000000,    0.000000,   34.495332,    0.000000,   -0.000000,    1.331852,   34.495332,    1.331852,    0.000000,    0.000000,   -0.000000,    1.006723,   -0.000000,   -0.000000,  -52.630967,    1.006723,  -52.630967,    0.000000,   36.052502,    1.283447,    0.000000,    1.283447,  -52.194890,    0.000000,    0.000000,    0.000000,   77.653012,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.170000,   26.512694,   -0.859110,    0.000000,   38.773712,    0.000000,   39.747870,   -0.000000,    0.000000,   37.800239,    0.000000,   -0.000000,    1.205352,   37.800239,    1.205352,    0.000000,    0.000000,   -0.000000,    0.830502,   -0.000000,   -0.000000,  -55.928154,    0.830502,  -55.928154,    0.000000,   39.949062,    1.159284,    0.000000,    1.159284,  -55.409179,    0.000000,    0.000000,    0.000000,   81.658675,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.180000,   26.882615,   -0.900843,    0.000000,   39.584822,    0.000000,   40.390197,   -0.000000,    0.000000,   41.866968,    0.000000,   -0.000000,    1.026531,   41.866968,    1.026531,    0.000000,    0.000000,   -0.000000,    0.603204,   -0.000000,   -0.000000,  -59.829151,    0.603204,  -59.829151,    0.000000,   44.860498,    0.990623,    0.000000,    0.990623,  -59.213170,    0.000000,    0.000000,    0.000000,   86.347188,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.190000,   27.300297,   -0.949439,    0.000000,   40.519388,    0.000000,   41.110815,   -0.000000,    0.000000,   46.942625,    0.000000,   -0.000000,    0.771666,   46.942625,    0.771666,    0.000000,    0.000000,   -0.000000,    0.308261,   -0.000000,   -0.000000,  -64.487635,    0.308261,  -64.487635,    0.000000,   51.164757,    0.759913,    0.000000,    0.759913,  -63.757887,    0.000000,    0.000000,    0.000000,   91.880408,,,,,,,,,,,,,,,,,,,,,,,,,,,
y,    0.050000,    0.200000,   27.775148,   -1.006508,    0.000000,   41.605857,    0.000000,   41.922530,   -0.000000,    0.000000,   53.387696,    0.000000,   -0.000000,    0.403959,   53.387696,    0.403959,    0.000000,    0.000000,   -0.000000,   -0.077123,   -0.000000,   -0.000000,  -70.115461,   -0.077123,  -70.115461,    0.000000,   59.437409,    0.441207,    0.000000,    0.441207,  -69.252051,    0.000000,    0.000000,    0.000000,   98.478779,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.000000,   24.245343,   -0.637424,    0.000000,   34.485322,    0.000000,   35.718748,   -0.000000,    0.000000,   19.443595,    0.000000,   -0.000000,    1.216572,   19.443595,    1.216572,    0.000000,    0.000000,   -0.000000,    1.216572,   -0.000000,   -0.000000,  -36.235692,    1.216572,  -36.235692,   -0.000000,   19.443595,    1.216572,    0.000000,    1.216572,  -36.235692,   -0.000000,    0.000000,   -0.000000,   56.776119,   -0.000000,    0.000000,   19.443595,    0.000000,   -0.000000,    1.216572,   19.443595,    1.216572,    0.000000,    0.000000,   -0.000000,    1.216572,   -0.000000,   -0.000000,  -36.235692,    1.216572,  -36.235692,   -0.000000,   19.443595,    1.216572,    0.000000,    1.216572,  -36.235692,   -0.000000,    0.000000,   -0.000000,   56.776119
z,    0.000000,    0.040000,   24.361241,   -0.647197,    0.000000,   34.670387,    0.000000,   35.920538,   -0.000000,    0.000000,   20.090968,    0.000000,   -0.000000,    1.190850,   20.090968,    1.190850,    0.000000,    0.000000,   -0.000000,    1.173907,   -0.000000,   -0.000000,  -37.028833,    1.173907,  -37.028833,   -0.000000,   20.121276,    1.188026,    0.000000,    1.188026,  -36.950852,   -0.000000,    0.000000,   -0.000000,   57.845151,   -0.000000,    0.000000,   21.564650,    0.000000,   -0.000000,    1.085480,   21.564650,    1.085480,    0.000000,    0.000000,   -0.000000,    1.142852,   -0.000000,   -0.000000,  -38.535466,    1.142852,  -38.535466,   -0.000000,   21.455907,    1.095970,    0.000000,    1.095970,  -38.791366,   -0.000000,    0.000000,   -0.000000,   60.096302
z,    0.000000,    0.050000,   24.427382,   -0.652815,    0.000000,   34.775891,    0.000000,   36.035702,   -0.000000,    0.000000,   20.470072,    0.000000,   -0.000000,    1.174938,   20.470072,    1.174938,    0.000000,    0.000000,   -0.000000,    1.147982,   -0.000000,   -0.000000,  -37.487750,    1.147982,  -37.487750,   -0.000000,   20.519975,    1.170510,    0.000000,    1.170510,  -37.363318,   -0.000000,    0.000000,   -0.000000,   58.462600,   -0.000000,    0.000000,   22.930673,    0.000000,   -0.000000,    0.991137,   22.930673,    0.991137,    0.000000,    0.000000,   -0.000000,    1.089113,   -0.000000,   -0.000000,  -39.936596,    1.089113,  -39.936596,   -0.000000,   22.732083,    1.009671,    0.000000,    1.009671,  -40.367207,   -0.000000,    0.000000,   -0.000000,   62.123319
z,    0.000000,    0.060000,   24.509176,   -0.659804,    0.000000,   34.906245,    0.000000,   36.178122,   -0.000000,    0.000000,   20.948834,    0.000000,   -0.000000,    1.153973,   20.948834,    1.153973,    0.000000,    0.000000,   -0.000000,    1.114288,   -0.000000,   -0.000000,  -38.061631,    1.114288,  -38.061631,   -0.000000,   21.025431,    1.147576,    0.000000,    1.147576,  -37.877743,    0.000000,    0.000000,    0.000000,   59.233637,   -0.000000,    0.000000,   24.804861,    0.000000,   -0.000000,    0.850829,   24.804861,    0.850829,    0.000000,    0.000000,   -0.000000,    1.008561,   -0.000000,   -0.000000,  -41.767004,    1.008561,  -41.767004,   -0.000000,   24.457631,    0.881807,    0.000000,    0.881807,  -42.448028,   -0.000000,    0.000000,   -0.000000,   64.777401
z,    0.000000,    0.070000,   24.607236,   -0.668242,   -0.000000,   35.062342,    0.000000,   36.348854,   -0.000000,    0.000000,   21.537602,    0.000000,   -0.000000,    1.126896,   21.537602,    1.126896,    0.000000,    0.000000,   -0.000000,    1.071452,   -0.000000,   -0.000000,  -38.758943,    1.071452,  -38.758943,    0.000000,   21.649996,    1.118173,    0.000000,    1.118173,  -38.500762,    0.000000,    0.000000,    0.000000,   60.168935,   -0.000000,    0.000000,   27.370164,    0.000000,   -0.000000,    0.641341,   27.370164,    0.641341,    0.000000,    0.000000,   -0.000000,    0.887395,   -0.000000,   -0.000000,  -44.117045,    0.887395,  -44.117045,    0.000000,   26.771999,    0.691583,    0.000000,    0.691583,  -45.157675,    0.000000,    0.000000,    0.000000,   68.196930
z,    0.000000,    0.080000,   24.722322,   -0.678227,    0.000000,   35.245278,    0.000000,   36.549206,   -0.000000,    0.000000,   22.249723,    0.000000,   -0.000000,    1.092298,   22.249723,    1.092298,    0.000000,    0.000000,   -0.000000,    1.017669,   -0.000000,   -0.000000,  -39.590362,    1.017669,  -39.590362,   -0.000000,   22.409780,    1.080916,    0.000000,    1.080916,  -39.240665,   -0.000000,    0.000000,   -0.000000,   61.281950,   -0.000000,    0.000000,   30.928868,    0.000000,   -0.000000,    0.323586,   30.928868,    0.323586,    0.000000,    0.000000,   -0.000000,    0.702322,   -0.000000,   -0.000000,  -47.117143,    0.702322,  -47.117143,   -0.000000,   29.892634,    0.403921,    0.000000,    0.403921,  -48.681939,   -0.000000,    0.000000,   -0.000000,   72.585902
z,    0.000000,    0.090000,   24.855367,   -0.689879,   -0.000000,   35.456382,    0.000000,   36.780767,   -0.000000,    0.000000,   23.102273,    0.000000,   -0.000000,    1.048320,   23.102273,    1.048320,    0.000000,    0.000000,   -0.000000,    0.950597,   -0.000000,   -0.000000,  -40.569182,    0.950597,  -40.569182,    0.000000,   23.325649,    1.033994,    0.000000,    1.033994,  -40.107661,    0.000000,    0.000000,    0.000000,   62.589436,   -0.000000,    0.000000,   36.009485,    0.000000,   -0.000000,   -0.171489,   36.009485,   -0.171489,    0.000000,    0.000000,   -0.000000,    0.411915,   -0.000000,   -0.000000,  -50.959270,    0.411915,  -50.959270,    0.000000,   34.170975,   -0.043405,    0.000000,   -0.043405,  -53.308428,   -0.000000,    0.000000,   -0.000000,   78.253353
z,    0.000000,    0.100000,   25.007509,   -0.703343,    0.000000,   35.697248,    0.000000,   37.045455,   -0.000000,    0.000000,   24.117046,    0.000000,   -0.000000,    0.992501,   24.117046,    0.992501,    0.000000,    0.000000,   -0.000000,    0.867194,   -0.000000,   -0.000000,  -41.711859,    0.867194,  -41.711859,   -0.000000,   24.424628,    0.975038,    0.000000,    0.975038,  -41.114216,   -0.000000,    0.000000,   -0.000000,   64.112138,   -0.000000,    0.000000,   43.615768,    0.000000,   -0.000000,   -0.974637,   43.615768,   -0.974637,    0.000000,    0.000000,   -0.000000,   -0.063423,   -0.000000,   -0.000000,  -55.935407,   -0.063423,  -55.935407,   -0.000000,   40.205529,   -0.769134,    0.000000,   -0.769134,  -59.505056,   -0.000000,    0.000000,   -0.000000,   85.688531
z,    0.000000,    0.110000,   25.180125,   -0.718797,   -0.000000,   35.969780,    0.000000,   37.345569,   -0.000000,    0.000000,   25.321928,    0.000000,   -0.000000,    0.921568,   25.321928,    0.921568,    0.000000,    0.000000,   -0.000000,    0.763501,   -0.000000,   -0.000000,  -43.038726,    0.763501,  -43.038726,   -0.000000,   25.741869,    0.900944,    0.000000,    0.900944,  -42.275491,   -0.000000,    0.000000,   -0.000000,   65.875691,   -0.000000,    0.000000,   55.899581,    0.000000,   -0.000000,   -2.359852,   55.899581,   -2.359852,    0.000000,    0.000000,   -0.000000,   -0.895281,   -0.000000,   -0.000000,  -62.511260,   -0.895281,  -62.511260,   -0.000000,   49.093162,   -2.025516,    0.000000,   -2.025516,  -68.092353,   -0.000000,    0.000000,   -0.000000,   95.718629
z,    0.000000,    0.120000,   25.374891,   -0.736456,    0.000000,   36.276242,    0.000000,   37.683859,   -0.000000,    0.000000,   26.752812,    0.000000,   -0.000000,    0.831137,   26.752812,    0.831137,    0.000000,    0.000000,   -0.000000,    0.634337,   -0.000000,   -0.000000,  -44.574944,    0.634337,  -44.574944,   -0.000000,   27.323467,    0.807612,    0.000000,    0.807612,  -43.609911,   -0.000000,    0.000000,   -0.000000,   67.911851,   -0.000000,    0.000000,   78.432798,    0.000000,   -0.000000,   -5.001236,   78.432798,   -5.001236,    0.000000,    0.000000,   -0.000000,   -2.528797,   -0.000000,   -0.000000,  -71.480500,   -2.528797,  -71.480500,   -0.000000,   63.071197,   -4.448597,    0.000000,   -4.448597,  -80.693283,   -0.000000,    0.000000,   -0.000000,  109.891303
z,    0.000000,    0.130000,   25.593851,   -0.756580,    0.000000,   36.619327,    0.000000,   38.063622,   -0.000000,    0.000000,   28.456304,    0.000000,   -0.000000,    0.715275,   28.456304,    0.715275,    0.000000,    0.000000,   -0.000000,    0.472869,   -0.000000,   -0.000000,  -46.351779,    0.472869,  -46.351779,   -0.000000,   29.230542,    0.689577,    0.000000,    0.689577,  -45.139886,   -0.000000,    0.000000,   -0.000000,   70.260133,   -0.000000,    0.000000,  131.450829,    0.000000,   -0.000000,  -11.136561,  131.450829,  -11.136561,    0.000000,    0.000000,   -0.000000,   -6.589987,   -0.000000,   -0.000000,  -84.315640,   -6.589987,  -84.315640,   -0.000000,   87.607680,  -10.248771,    0.000000,  -10.248771, -101.368464,   -0.000000,    0.000000,   -0.000000,  131.677181
z,    0.000000,    0.140000,   25.839511,   -0.779489,    0.000000,   37.002245,    0.000000,   38.488822,   -0.000000,    0.000000,   30.493626,    0.000000,   -0.000000,    0.565834,   30.493626,    0.565834,    0.000000,    0.000000,   -0.000000,    0.269992,   -0.000000,   -0.000000,  -48.408344,    0.269992,  -48.408344,   -0.000000,   31.545280,    0.539466,    0.000000,    0.539466,  -46.892774,   -0.000000,    0.000000,   -0.000000,   72.970071,    0.000000,    0.000000,  392.836995,    0.000000,   -0.000000,  -38.004242,  392.836995,  -38.004242,   -0.000000,    0.000000,   -0.000000,  -27.742043,   -0.000000,   -0.000000, -103.499420,  -27.742043, -103.499420,   -0.000000,  145.931682,  -37.375508,    0.000000,  -37.375508, -153.039578,   -0.000000,    0.000000,   -0.000000,  174.341479
z,    0.000000,    0.150000,   26.114983,   -0.805574,   -0.000000,   37.428844,    0.000000,   38.964241,   -0.000000,    0.000000,   32.946326,    0.000000,   -0.000000,    0.371514,   32.946326,    0.371514,    0.000000,    0.000000,   -0.000000,    0.013472,   -0.000000,   -0.000000,  -50.793969,    0.013472,  -50.793969,   -0.000000,   34.380043,    0.347252,    0.000000,    0.347252,  -48.902103,   -0.000000,    0.000000,   -0.000000,   76.104375,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.160000,   26.424170,   -0.835323,    0.000000,   37.903750,    0.000000,   39.495699,   -0.000000,    0.000000,   35.924893,    0.000000,   -0.000000,    0.116250,   35.924893,    0.116250,    0.000000,    0.000000,   -0.000000,   -0.313462,   -0.000000,   -0.000000,  -53.571602,   -0.313462,  -53.571602,   -0.000000,   37.891560,    0.098929,    0.000000,    0.098929,  -51.209255,   -0.000000,    0.000000,   -0.000000,   79.743355,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.170000,   26.772055,   -0.869344,    0.000000,   38.432576,    0.000000,   40.090334,   -0.000000,    0.000000,   39.581987,    0.000000,   -0.000000,   -0.223118,   39.581987,   -0.223118,    0.000000,    0.000000,   -0.000000,   -0.734040,   -0.000000,   -0.000000,  -56.822559,   -0.734040,  -56.822559,   -0.000000,   42.303520,   -0.225266,    0.000000,   -0.225266,  -53.865637,   -0.000000,    0.000000,   -0.000000,   83.991428,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.180000,   27.165117,   -0.908418,    0.000000,   39.022196,    0.000000,   40.757003,   -0.000000,    0.000000,   44.133508,    0.000000,   -0.000000,   -0.680841,   44.133508,   -0.680841,    0.000000,    0.000000,   -0.000000,   -1.281111,   -0.000000,   -0.000000,  -60.653570,   -1.281111,  -60.653570,   -0.000000,   47.943997,   -0.653954,    0.000000,   -0.653954,  -56.935676,   -0.000000,    0.000000,   -0.000000,   88.986747,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.190000,   27.611997,   -0.953555,    0.000000,   39.681119,    0.000000,   41.506836,   -0.000000,    0.000000,   49.893277,    0.000000,   -0.000000,   -1.308917,   49.893277,   -1.308917,    0.000000,    0.000000,   -0.000000,   -2.002121,   -0.000000,   -0.000000,  -65.207331,   -2.002121,  -65.207331,   -0.000000,   55.309774,   -1.229693,    0.000000,   -1.229693,  -60.500888,   -0.000000,    0.000000,   -0.000000,   94.916041,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.000000,    0.200000,   28.124561,   -1.006101,    0.000000,   40.420024,    0.000000,   42.354058,   -0.000000,    0.000000,   57.332567,    0.000000,   -0.000000,   -2.188808,   57.332567,   -2.188808,    0.000000,    0.000000,   -0.000000,   -2.967370,   -0.000000,   -0.000000,  -70.678895,   -2.967370,  -70.678895,   -0.000000,   65.182284,   -2.017837,    0.000000,   -2.017837,  -64.665508,   -0.000000,    0.000000,   -0.000000,  102.038329,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.000000,   24.238186,   -0.637129,    0.000000,   34.475767,   -0.000000,   35.695402,   -0.000000,   -0.000000,   19.321639,   -0.000000,   -0.000000,    1.233943,   19.321639,    1.233943,    0.000000,   -0.000000,   -0.000000,    1.233943,   -0.000000,   -0.000000,  -36.341494,    1.233943,  -36.341494,   -0.000000,   19.321639,    1.233943,    0.000000,    1.233943,  -36.341494,   -0.000000,    0.000000,   -0.000000,   56.415115,   -0.000000,   -0.000000,   19.321639,   -0.000000,   -0.000000,    1.233943,   19.321639,    1.233943,    0.000000,   -0.000000,   -0.000000,    1.233943,   -0.000000,   -0.000000,  -36.341494,    1.233943,  -36.341494,   -0.000000,   19.321639,    1.233943,    0.000000,    1.233943,  -36.341494,   -0.000000,    0.000000,   -0.000000,   56.415115
z,    0.010000,    0.040000,   24.353888,   -0.646887,    0.000000,   34.660614,   -0.000000,   35.898663,   -0.000000,   -0.000000,   19.963617,   -0.000000,   -0.000000,    1.209383,   19.963617,    1.209383,    0.000000,   -0.000000,   -0.000000,    1.192585,   -0.000000,   -0.000000,  -37.140114,    1.192585,  -37.140114,   -0.000000,   19.991812,    1.206546,    0.000000,    1.206546,  -37.059795,   -0.000000,    0.000000,   -0.000000,   57.477307,   -0.000000,   -0.000000,   21.420455,   -0.000000,   -0.000000,    1.106955,   21.420455,    1.106955,    0.000000,   -0.000000,   -0.000000,    1.163813,   -0.000000,   -0.000000,  -38.653596,    1.163813,  -38.653596,   -0.000000,   21.319176,    1.117453,    0.000000,    1.117453,  -38.917389,   -0.000000,    0.000000,   -0.000000,   59.714236
z,    0.010000,    0.050000,   24.419913,   -0.652497,    0.000000,   34.765990,   -0.000000,   36.014692,   -0.000000,    0.000000,   20.339530,    0.000000,   -0.000000,    1.194165,   20.339530,    1.194165,    0.000000,    0.000000,   -0.000000,    1.167442,   -0.000000,    0.000000,  -37.602259,    1.167442,  -37.602259,    0.000000,   20.385995,    1.189722,    0.000000,    1.189722,  -37.474098,    0.000000,    0.000000,    0.000000,   58.090829,   -0.000000,    0.000000,   22.771211,    0.000000,   -0.000000,    1.015451,   22.771211,    1.015451,    0.000000,    0.000000,   -0.000000,    1.112518,   -0.000000,    0.000000,  -40.062520,    1.112518,  -40.062520,    0.000000,   22.586009,    1.033939,    0.000000,    1.033939,  -40.506627,    0.000000,    0.000000,    0.000000,   61.728673
z,    0.010000,    0.060000,   24.501562,   -0.659475,    0.000000,   34.896186,   -0.000000,   36.158208,   -0.000000,    0.000000,   20.814231,    0.000000,   -0.000000,    1.174091,   20.814231,    1.174091,    0.000000,    0.000000,   -0.000000,    1.134752,   -0.000000,   -0.000000,  -38.180238,    1.134752,  -38.180238,    0.000000,   20.885618,    1.167682,    0.000000,    1.167682,  -37.990838,    0.000000,    0.000000,    0.000000,   58.856987,   -0.000000,    0.000000,   24.623251,    0.000000,   -0.000000,    0.879279,   24.623251,    0.879279,    0.000000,    0.000000,   -0.000000,    1.035482,   -0.000000,   -0.000000,  -41.903433,    1.035482,  -41.903433,    0.000000,   24.298985,    0.910056,    0.000000,    0.910056,  -42.606237,    0.000000,    0.000000,    0.000000,   64.366645
z,    0.010000,    0.070000,   24.599443,   -0.667899,    0.000000,   35.052089,   -0.000000,   36.330294,   -0.000000,    0.000000,   21.397953,    0.000000,   -0.000000,    1.148129,   21.397953,    1.148129,    0.000000,    0.000000,   -0.000000,    1.093173,   -0.000000,   -0.000000,  -38.882617,    1.093173,  -38.882617,   -0.000000,   21.502814,    1.139408,    0.000000,    1.139408,  -38.616701,   -0.000000,    0.000000,   -0.000000,   59.786404,   -0.000000,    0.000000,   27.155987,    0.000000,   -0.000000,    0.675892,   27.155987,    0.675892,    0.000000,    0.000000,   -0.000000,    0.919429,   -0.000000,   -0.000000,  -44.267504,    0.919429,  -44.267504,   -0.000000,   26.596634,    0.725561,    0.000000,    0.725561,  -45.342240,   -0.000000,    0.000000,   -0.000000,   67.766079
z,    0.010000,    0.080000,   24.714312,   -0.677867,   -0.000000,   35.234793,    0.000000,   36.532288,   -0.000000,    0.000000,   22.103899,    0.000000,   -0.000000,    1.114913,   22.103899,    1.114913,    0.000000,    0.000000,   -0.000000,    1.040948,   -0.000000,    0.000000,  -39.720204,    1.040948,  -39.720204,    0.000000,   22.253394,    1.103563,    0.000000,    1.103563,  -39.360039,    0.000000,    0.000000,    0.000000,   60.892473,   -0.000000,    0.000000,   30.665210,    0.000000,   -0.000000,    0.367411,   30.665210,    0.367411,    0.000000,    0.000000,   -0.000000,    0.742002,   -0.000000,    0.000000,  -47.286404,    0.742002,  -47.286404,    0.000000,   29.695073,    0.446335,    0.000000,    0.446335,  -48.904012,    0.000000,    0.000000,    0.000000,   72.130477
z,    0.010000,    0.090000,   24.847097,   -0.689498,    0.000000,   35.445623,   -0.000000,   36.765824,   -0.000000,    0.000000,   22.948952,    0.000000,   -0.000000,    1.072633,   22.948952,    1.072633,    0.000000,    0.000000,   -0.000000,    0.975791,   -0.000000,   -0.000000,  -40.706462,    0.975791,  -40.706462,    0.000000,   23.157822,    1.058395,    0.000000,    1.058395,  -40.231139,   -0.000000,    0.000000,   -0.000000,   62.191878,   -0.000000,    0.000000,   35.666564,    0.000000,   -0.000000,   -0.112884,   35.666564,   -0.112884,    0.000000,    0.000000,   -0.000000,    0.463577,   -0.000000,   -0.000000,  -51.154099,    0.463577,  -51.154099,   -0.000000,   33.943806,    0.011944,    0.000000,    0.011944,  -53.585350,   -0.000000,    0.000000,   -0.000000,   77.768470
z,    0.010000,    0.100000,   24.998929,   -0.702938,   -0.000000,   35.686169,    0.000000,   37.032869,   -0.000000,    0.000000,   23.954654,    0.000000,   -0.000000,    1.018895,   23.954654,    1.018895,    0.000000,    0.000000,   -0.000000,    0.894736,   -0.000000,    0.000000,  -41.858060,    0.894736,  -41.858060,    0.000000,   24.242579,    1.001619,    0.000000,    1.001619,  -41.242569,    0.000000,    0.000000,    0.000000,   63.705271,   -0.000000,    0.000000,   43.135378,    0.000000,   -0.000000,   -0.890769,   43.135378,   -0.890769,   -0.000000,    0.000000,   -0.000000,    0.008404,   -0.000000,    0.000000,  -56.165901,    0.008404,  -56.165901,    0.000000,   39.938583,   -0.692660,   -0.000000,   -0.692660,  -59.865530,    0.000000,   -0.000000,    0.000000,   85.169355
z,    0.010000,    0.110000,   25.171176,   -0.718361,   -0.000000,   35.958326,    0.000000,   37.335788,   -0.000000,    0.000000,   25.148563,    0.000000,   -0.000000,    0.950519,   25.148563,    0.950519,    0.000000,    0.000000,   -0.000000,    0.793926,   -0.000000,    0.000000,  -43.195605,    0.793926,  -43.195605,   -0.000000,   25.542072,    0.930243,    0.000000,    0.930243,  -42.409623,   -0.000000,    0.000000,   -0.000000,   65.458187,   -0.000000,    0.000000,   55.150244,    0.000000,   -0.000000,   -2.228057,   55.150244,   -2.228057,    0.000000,    0.000000,   -0.000000,   -0.785612,   -0.000000,    0.000000,  -62.793525,   -0.785612,  -62.793525,    0.000000,   48.772688,   -1.910879,    0.000000,   -1.910879,  -68.587856,   -0.000000,    0.000000,   -0.000000,   95.161749
z,    0.010000,    0.120000,   25.365503,   -0.735983,    0.000000,   36.264352,   -0.000000,   37.677414,   -0.000000,    0.000000,   26.566132,    0.000000,   -0.000000,    0.863244,   26.566132,    0.863244,    0.000000,    0.000000,   -0.000000,    0.668314,   -0.000000,    0.000000,  -44.744607,    0.668314,  -44.744607,    0.000000,   27.101370,    0.840320,    0.000000,    0.840320,  -43.750891,    0.000000,    0.000000,    0.000000,   67.482257,   -0.000000,   -0.000000,   77.042962,   -0.000000,   -0.000000,   -4.761929,   77.042962,   -4.761929,    0.000000,    0.000000,   -0.000000,   -2.334157,   -0.000000,   -0.000000,  -71.842842,   -2.334157,  -71.842842,   -0.000000,   62.680600,   -4.251465,    0.000000,   -4.251465,  -81.426988,   -0.000000,    0.000000,   -0.000000,  109.297680
z,    0.010000,    0.130000,   25.583935,   -0.756062,    0.000000,   36.606928,   -0.000000,   38.061150,   -0.000000,   -0.000000,   28.253377,   -0.000000,   -0.000000,    0.751302,   28.253377,    0.751302,    0.000000,   -0.000000,   -0.000000,    0.511251,   -0.000000,   -0.000000,  -46.536786,    0.511251,  -46.536786,    0.000000,   28.980148,    0.726601,    0.000000,    0.726601,  -45.289006,    0.000000,    0.000000,    0.000000,   69.816855,   -0.000000,   -0.000000,  127.833665,   -0.000000,    0.000000,  -10.564148,  127.833665,  -10.564148,    0.000000,   -0.000000,    0.000000,   -6.124624,    0.000000,   -0.000000,  -84.818442,   -6.124624,  -84.818442,   -0.000000,   87.138571,   -9.787701,    0.000000,   -9.787701, -102.587378,    0.000000,    0.000000,    0.000000,  131.043218
z,    0.010000,    0.140000,   25.828970,   -0.778915,   -0.000000,   36.989237,    0.000000,   38.491088,   -0.000000,    0.000000,   30.270811,    0.000000,   -0.000000,    0.606813,   30.270811,    0.606813,    0.000000,    0.000000,   -0.000000,    0.313909,   -0.000000,   -0.000000,  -48.611865,    0.313909,  -48.611865,   -0.000000,   31.258619,    0.582051,    0.000000,    0.582051,  -47.051644,   -0.000000,    0.000000,   -0.000000,   72.511212,   -0.000000,    0.000000,  364.804472,    0.000000,   -0.000000,  -34.560867,  364.804472,  -34.560867,   -0.000000,    0.000000,   -0.000000,  -24.739528,   -0.000000,   -0.000000, -104.449199,  -24.739528, -104.449199,   -0.000000,  145.399618,  -33.310368,    0.000000,  -33.310368, -155.748289,   -0.000000,    0.000000,   -0.000000,  172.637612
z,    0.010000,    0.150000,   26.103664,   -0.804931,    0.000000,   37.415160,    0.000000,   38.972185,   -0.000000,    0.000000,   32.698563,    0.000000,   -0.000000,    0.418701,   32.698563,    0.418701,    0.000000,    0.000000,   -0.000000,    0.064318,   -0.000000,   -0.000000,  -51.019891,    0.064318,  -51.019891,   -0.000000,   34.045827,    0.396973,    0.000000,    0.396973,  -49.072626,   -0.000000,    0.000000,   -0.000000,   75.628249,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.160000,   26.411905,   -0.834591,    0.000000,   37.889250,   -0.000000,   39.510480,   -0.000000,   -0.000000,   35.645819,   -0.000000,   -0.000000,    0.171477,   35.645819,    0.171477,    0.000000,   -0.000000,   -0.000000,   -0.253709,   -0.000000,   -0.000000,  -53.824907,   -0.253709,  -53.824907,   -0.000000,   37.494248,    0.158118,    0.000000,    0.158118,  -51.393954,   -0.000000,    0.000000,   -0.000000,   79.247643,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.170000,   26.758611,   -0.868499,    0.000000,   38.417110,   -0.000000,   40.113405,   -0.000000,   -0.000000,   39.262802,   -0.000000,   -0.000000,   -0.157353,   39.262802,   -0.157353,    0.000000,   -0.000000,   -0.000000,   -0.662709,   -0.000000,   -0.000000,  -57.109609,   -0.662709,  -57.109609,   -0.000000,   41.820457,   -0.153330,    0.000000,   -0.153330,  -54.067732,   -0.000000,    0.000000,   -0.000000,   83.473679,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.180000,   27.150178,   -0.907425,   -0.000000,   39.005576,    0.000000,   40.790205,   -0.000000,    0.000000,   43.761896,    0.000000,   -0.000000,   -0.600973,   43.761896,   -0.600973,    0.000000,    0.000000,   -0.000000,   -1.194448,   -0.000000,   -0.000000,  -60.982651,   -1.194448,  -60.982651,   -0.000000,   47.341323,   -0.564456,    0.000000,   -0.564456,  -57.159417,   -0.000000,    0.000000,   -0.000000,   88.444187,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.190000,   27.595119,   -0.952365,    0.000000,   39.663106,   -0.000000,   41.552541,   -0.000000,   -0.000000,   49.451431,   -0.000000,   -0.000000,   -1.209699,   49.451431,   -1.209699,    0.000000,   -0.000000,   -0.000000,   -1.894697,   -0.000000,   -0.000000,  -65.589428,   -1.894697,  -65.589428,   -0.000000,   54.535034,   -1.115328,    0.000000,   -1.115328,  -60.752029,   -0.000000,    0.000000,   -0.000000,   94.345500,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.010000,    0.200000,   28.105099,   -1.004639,    0.000000,   40.400308,    0.000000,   42.415369,   -0.000000,    0.000000,   56.793745,    0.000000,   -0.000000,   -2.062240,   56.793745,   -2.062240,    0.000000,    0.000000,   -0.000000,   -2.831064,   -0.000000,   -0.000000,  -71.128851,   -2.831064,  -71.128851,    0.000000,   64.150722,   -1.867102,    0.000000,   -1.867102,  -64.952050,    0.000000,    0.000000,    0.000000,  101.436097,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.000000,   24.217003,   -0.636244,    0.000000,   34.447541,    0.000000,   35.626641,   -0.000000,    0.000000,   18.969289,    0.000000,   -0.000000,    1.284672,   18.969289,    1.284672,    0.000000,    0.000000,   -0.000000,    1.284672,   -0.000000,   -0.000000,  -36.641512,    1.284672,  -36.641512,   -0.000000,   18.969289,    1.284672,    0.000000,    1.284672,  -36.641512,   -0.000000,    0.000000,   -0.000000,   55.390323,   -0.000000,    0.000000,   18.969289,    0.000000,   -0.000000,    1.284672,   18.969289,    1.284672,    0.000000,    0.000000,   -0.000000,    1.284672,   -0.000000,   -0.000000,  -36.641512,    1.284672,  -36.641512,   -0.000000,   18.969289,    1.284672,    0.000000,    1.284672,  -36.641512,   -0.000000,    0.000000,   -0.000000,   55.390323
z,    0.020000,    0.040000,   24.332130,   -0.645960,    0.000000,   34.631748,    0.000000,   35.834327,   -0.000000,    0.000000,   19.595960,    0.000000,   -0.000000,    1.263467,   19.595960,    1.263467,    0.000000,    0.000000,   -0.000000,    1.247073,   -0.000000,   -0.000000,  -37.455754,    1.247073,  -37.455754,   -0.000000,   19.618126,    1.260545,    0.000000,    1.260545,  -37.368367,   -0.000000,    0.000000,   -0.000000,   56.434361,   -0.000000,    0.000000,   21.005014,    0.000000,   -0.000000,    1.169368,   21.005014,    1.169368,    0.000000,    0.000000,   -0.000000,    1.224797,   -0.000000,   -0.000000,  -38.987861,    1.224797,  -38.987861,   -0.000000,   20.925003,    1.180058,    0.000000,    1.180058,  -39.275544,   -0.000000,    0.000000,   -0.000000,   58.633806
z,    0.020000,    0.050000,   24.397820,   -0.651544,    0.000000,   34.736753,    0.000000,   35.952961,   -0.000000,    0.000000,   19.962828,    0.000000,   -0.000000,    1.250250,   19.962828,    1.250250,    0.000000,    0.000000,   -0.000000,    1.224173,   -0.000000,   -0.000000,  -37.927105,    1.224173,  -37.927105,   -0.000000,   19.999486,    1.245686,    0.000000,    1.245686,  -37.787663,   -0.000000,    0.000000,   -0.000000,   57.037496,   -0.000000,    0.000000,   22.312607,    0.000000,   -0.000000,    1.085903,   22.312607,    1.085903,    0.000000,    0.000000,   -0.000000,    1.180452,   -0.000000,   -0.000000,  -40.418353,    1.180452,  -40.418353,   -0.000000,   22.165491,    1.104565,    0.000000,    1.104565,  -40.903372,   -0.000000,    0.000000,   -0.000000,   60.615414
z,    0.020000,    0.060000,   24.479044,   -0.658490,    0.000000,   34.866484,    0.000000,   36.099777,   -0.000000,    0.000000,   20.426023,    0.000000,   -0.000000,    1.232741,   20.426023,    1.232741,    0.000000,    0.000000,   -0.000000,    1.194361,   -0.000000,   -0.000000,  -38.516766,    1.194361,  -38.516766,   -0.000000,   20.482569,    1.226181,    0.000000,    1.226181,  -38.310691,   -0.000000,    0.000000,   -0.000000,   57.790787,   -0.000000,    0.000000,   24.102219,    0.000000,   -0.000000,    0.961393,   24.102219,    0.961393,    0.000000,    0.000000,   -0.000000,    1.113374,   -0.000000,   -0.000000,  -42.288239,    1.113374,  -42.288239,   -0.000000,   23.843133,    0.992127,    0.000000,    0.992127,  -43.057183,   -0.000000,    0.000000,   -0.000000,   63.211832
z,    0.020000,    0.070000,   24.576402,   -0.666874,    0.000000,   35.021821,    0.000000,   36.275937,   -0.000000,    0.000000,   20.995468,    0.000000,   -0.000000,    1.209994,   20.995468,    1.209994,    0.000000,    0.000000,   -0.000000,    1.156388,   -0.000000,   -0.000000,  -39.233594,    1.156388,  -39.233594,   -0.000000,   21.078892,    1.201106,    0.000000,    1.201106,  -38.944263,   -0.000000,    0.000000,   -0.000000,   58.704750,   -0.000000,    0.000000,   26.543539,    0.000000,   -0.000000,    0.775107,   26.543539,    0.775107,    0.000000,    0.000000,   -0.000000,    1.011713,   -0.000000,   -0.000000,  -44.690817,    1.011713,  -44.690817,   -0.000000,   26.094035,    0.824053,    0.000000,    0.824053,  -45.869373,   -0.000000,    0.000000,   -0.000000,   66.560332
z,    0.020000,    0.080000,   24.690639,   -0.676793,    0.000000,   35.203848,    0.000000,   36.482880,   -0.000000,    0.000000,   21.683959,    0.000000,   -0.000000,    1.180749,   21.683959,    1.180749,    0.000000,    0.000000,   -0.000000,    1.108621,   -0.000000,   -0.000000,  -40.088772,    1.108621,  -40.088772,   -0.000000,   21.803437,    1.169248,    0.000000,    1.169248,  -39.696890,   -0.000000,    0.000000,   -0.000000,   59.792654,   -0.000000,    0.000000,   29.914652,    0.000000,   -0.000000,    0.492407,   29.914652,    0.492407,    0.000000,    0.000000,   -0.000000,    0.855642,   -0.000000,   -0.000000,  -47.761001,    0.855642,  -47.761001,   -0.000000,   29.130858,    0.568917,    0.000000,    0.568917,  -49.539877,   -0.000000,    0.000000,   -0.000000,   70.864099
z,    0.020000,    0.090000,   24.822668,   -0.688364,    0.000000,   35.413878,    0.000000,   36.722363,   -0.000000,    0.000000,   22.507852,    0.000000,   -0.000000,    1.143342,   22.507852,    1.143342,    0.000000,    0.000000,   -0.000000,    1.048935,   -0.000000,   -0.000000,  -41.096241,    1.048935,  -41.096241,   -0.000000,   22.675556,    1.129025,    0.000000,    1.129025,  -40.579064,   -0.000000,    0.000000,   -0.000000,   61.071034,   -0.000000,    0.000000,   34.696454,    0.000000,   -0.000000,    0.052772,   34.696454,    0.052772,    0.000000,    0.000000,   -0.000000,    0.610338,   -0.000000,   -0.000000,  -51.697824,    0.610338,  -51.697824,   -0.000000,   33.298294,    0.171262,    0.000000,    0.171262,  -54.380804,   -0.000000,    0.000000,   -0.000000,   76.432587
z,    0.020000,    0.100000,   24.973597,   -0.701730,    0.000000,   35.653487,    0.000000,   36.996514,   -0.000000,    0.000000,   23.487998,    0.000000,   -0.000000,    1.095574,   23.487998,    1.095574,    0.000000,    0.000000,   -0.000000,    0.974577,   -0.000000,   -0.000000,  -42.273283,    0.974577,  -42.273283,   -0.000000,   23.720229,    1.078376,    0.000000,    1.078376,  -41.603613,   -0.000000,    0.000000,   -0.000000,   62.560376,   -0.000000,    0.000000,   41.788564,    0.000000,   -0.000000,   -0.656597,   41.788564,   -0.656597,    0.000000,    0.000000,   -0.000000,    0.210105,   -0.000000,   -0.000000,  -56.804885,    0.210105,  -56.804885,   -0.000000,   39.185794,   -0.473822,    0.000000,   -0.473822,  -60.905351,   -0.000000,    0.000000,   -0.000000,   83.759124
z,    0.020000,    0.110000,   25.144772,   -0.717066,    0.000000,   35.924552,    0.000000,   37.307895,   -0.000000,    0.000000,   24.651049,    0.000000,   -0.000000,    1.034517,   24.651049,    1.034517,    0.000000,    0.000000,   -0.000000,    0.881971,   -0.000000,   -0.000000,  -43.641284,    0.881971,  -43.641284,   -0.000000,   24.969823,    1.014611,    0.000000,    1.014611,  -42.786163,   -0.000000,    0.000000,   -0.000000,   64.286030,   -0.000000,    0.000000,   53.077978,    0.000000,   -0.000000,   -1.866501,   53.077978,   -1.866501,    0.000000,    0.000000,   -0.000000,   -0.482936,   -0.000000,   -0.000000,  -63.568342,   -0.482936,  -63.568342,   -0.000000,   47.880275,   -1.585828,    0.000000,   -1.585828,  -70.025504,   -0.000000,    0.000000,   -0.000000,   93.684987
z,    0.020000,    0.120000,   25.337821,   -0.734580,    0.000000,   36.229306,    0.000000,   37.659591,   -0.000000,    0.000000,   26.031259,    0.000000,   -0.000000,    0.956254,   26.031259,    0.956254,    0.000000,    0.000000,   -0.000000,    0.766445,   -0.000000,   -0.000000,  -45.226757,    0.766445,  -45.226757,   -0.000000,   26.466592,    0.934200,    0.000000,    0.934200,  -44.145728,   -0.000000,    0.000000,   -0.000000,   66.279427,   -0.000000,    0.000000,   73.285919,    0.000000,   -0.000000,   -4.123226,   73.285919,   -4.123226,    0.000000,    0.000000,   -0.000000,   -1.811854,   -0.000000,   -0.000000,  -72.821951,   -1.811854,  -72.821951,   -0.000000,   61.619230,   -3.701720,    0.000000,   -3.701720,  -83.573964,   -0.000000,    0.000000,   -0.000000,  107.797399
z,    0.020000,    0.130000,   25.554729,   -0.754528,    0.000000,   36.570404,    0.000000,   38.055322,   -0.000000,    0.000000,   27.673040,    0.000000,   -0.000000,    0.855483,   27.673040,    0.855483,    0.000000,    0.000000,   -0.000000,    0.621851,   -0.000000,   -0.000000,  -47.062717,    0.621851,  -47.062717,   -0.000000,   28.266277,    0.832466,    0.000000,    0.832466,  -45.705491,   -0.000000,    0.000000,   -0.000000,   68.579732,   -0.000000,    0.000000,  118.490667,    0.000000,   -0.000000,   -9.111884,  118.490667,   -9.111884,    0.000000,    0.000000,   -0.000000,   -4.940505,   -0.000000,   -0.000000,  -86.138179,   -4.940505,  -86.138179,   -0.000000,   85.942976,   -8.552162,    0.000000,   -8.552162, -106.200391,   -0.000000,    0.000000,   -0.000000,  129.635210
z,    0.020000,    0.140000,   25.797923,   -0.777218,    0.000000,   36.950998,    0.000000,   38.499590,   -0.000000,    0.000000,   29.634627,    0.000000,   -0.000000,    0.724971,   29.634627,    0.724971,    0.000000,    0.000000,   -0.000000,    0.440055,   -0.000000,   -0.000000,  -49.190493,    0.440055,  -49.190493,   -0.000000,   30.443396,    0.703181,    0.000000,    0.703181,  -47.493760,   -0.000000,    0.000000,   -0.000000,   71.236086,   -0.000000,    0.000000,  303.518025,    0.000000,   -0.000000,  -27.175281,  303.518025,  -27.175281,    0.000000,    0.000000,   -0.000000,  -18.316528,   -0.000000,   -0.000000, -106.695787,  -18.316528, -106.695787,   -0.000000,  144.323663,  -24.911337,    0.000000,  -24.911337, -163.486342,   -0.000000,    0.000000,   -0.000000,  170.112068
z,    0.020000,    0.150000,   26.070403,   -0.803035,    0.000000,   37.374899,    0.000000,   38.997865,   -0.000000,    0.000000,   31.993402,    0.000000,   -0.000000,    0.554533,   31.993402,    0.554533,    0.000000,    0.000000,   -0.000000,    0.210020,   -0.000000,   -0.000000,  -51.662595,    0.210020,  -51.662595,   -0.000000,   33.099106,    0.537800,    0.000000,    0.537800,  -49.545569,   -0.000000,    0.000000,   -0.000000,   74.310888,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.160000,   26.375925,   -0.832442,    0.000000,   37.846623,    0.000000,   39.556876,   -0.000000,    0.000000,   34.853988,    0.000000,   -0.000000,    0.329992,   34.853988,    0.329992,    0.000000,    0.000000,   -0.000000,   -0.083078,   -0.000000,   -0.000000,  -54.545795,   -0.083078,  -54.545795,   -0.000000,   36.373455,    0.324770,    0.000000,    0.324770,  -51.903940,   -0.000000,    0.000000,   -0.000000,   77.884035,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.170000,   26.719252,   -0.866029,    0.000000,   38.371687,    0.000000,   40.184952,   -0.000000,    0.000000,   38.360488,    0.000000,   -0.000000,    0.030761,   38.360488,    0.030761,    0.000000,    0.000000,   -0.000000,   -0.459834,   -0.000000,   -0.000000,  -57.926888,   -0.459834,  -57.926888,   -0.000000,   40.464475,    0.047813,    0.000000,    0.047813,  -54.622824,   -0.000000,    0.000000,   -0.000000,   82.059692,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.180000,   27.106552,   -0.904537,    0.000000,   38.956821,    0.000000,   40.892543,   -0.000000,    0.000000,   42.715997,    0.000000,   -0.000000,   -0.373451,   42.715997,   -0.373451,    0.000000,    0.000000,   -0.000000,   -0.949125,   -0.000000,   -0.000000,  -61.920063,   -0.949125,  -61.920063,   -0.000000,   45.659538,   -0.316232,    0.000000,   -0.316232,  -57.770140,   -0.000000,    0.000000,   -0.000000,   86.975893,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.190000,   27.545987,   -0.948922,    0.000000,   39.610337,    0.000000,   41.692954,   -0.000000,    0.000000,   48.214477,    0.000000,   -0.000000,   -0.928442,   48.214477,   -0.928442,    0.000000,    0.000000,   -0.000000,   -1.592294,   -0.000000,   -0.000000,  -66.678481,   -1.592294,  -66.678481,   -0.000000,   52.388367,   -0.801162,    0.000000,   -0.801162,  -61.432442,   -0.000000,    0.000000,   -0.000000,   92.819523,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.020000,    0.200000,   28.048673,   -1.000442,    0.000000,   40.342645,    0.000000,   42.603432,   -0.000000,    0.000000,   55.295096,    0.000000,   -0.000000,   -1.705576,   55.295096,   -1.705576,    0.000000,    0.000000,   -0.000000,   -2.449899,   -0.000000,   -0.000000,  -72.412202,   -2.449899,  -72.412202,   -0.000000,   61.316872,   -1.457710,    0.000000,   -1.457710,  -65.721440,   -0.000000,    0.000000,   -0.000000,   99.850199,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.000000,   24.182605,   -0.634776,    0.000000,   34.401866,    0.000000,   35.516007,   -0.000000,    0.000000,   18.422425,    0.000000,   -0.000000,    1.364935,   18.422425,    1.364935,    0.000000,    0.000000,   -0.000000,    1.364935,   -0.000000,   -0.000000,  -37.090493,    1.364935,  -37.090493,   -0.000000,   18.422425,    1.364935,    0.000000,    1.364935,  -37.090493,   -0.000000,    0.000000,   -0.000000,   53.853150,   -0.000000,    0.000000,   18.422425,    0.000000,   -0.000000,    1.364935,   18.422425,    1.364935,    0.000000,    0.000000,   -0.000000,    1.364935,   -0.000000,   -0.000000,  -37.090493,    1.364935,  -37.090493,   -0.000000,   18.422425,    1.364935,    0.000000,    1.364935,  -37.090493,   -0.000000,    0.000000,   -0.000000,   53.853150
z,    0.030000,    0.040000,   24.296821,   -0.644423,    0.000000,   34.585056,    0.000000,   35.731104,   -0.000000,    0.000000,   19.026120,    0.000000,   -0.000000,    1.348934,   19.026120,    1.348934,    0.000000,    0.000000,   -0.000000,    1.333124,   -0.000000,   -0.000000,  -37.928475,    1.333124,  -37.928475,   -0.000000,   19.039128,    1.345748,    0.000000,    1.345748,  -37.829185,   -0.000000,    0.000000,   -0.000000,   54.873547,   -0.000000,    0.000000,   20.363454,    0.000000,   -0.000000,    1.267305,   20.363454,    1.267305,    0.000000,    0.000000,   -0.000000,    1.320676,   -0.000000,   -0.000000,  -39.486289,    1.320676,  -39.486289,   -0.000000,   20.315677,    1.278765,    0.000000,    1.278765,  -39.814313,   -0.000000,    0.000000,   -0.000000,   57.024965
z,    0.030000,    0.050000,   24.361977,   -0.649967,    0.000000,   34.689471,    0.000000,   35.854099,   -0.000000,    0.000000,   19.379438,    0.000000,   -0.000000,    1.338818,   19.379438,    1.338818,    0.000000,    0.000000,   -0.000000,    1.313673,   -0.000000,   -0.000000,  -38.413819,    1.313673,  -38.413819,   -0.000000,   19.401216,    1.333849,    0.000000,    1.333849,  -38.255367,   -0.000000,    0.000000,   -0.000000,   55.463264,   -0.000000,    0.000000,   21.606642,    0.000000,   -0.000000,    1.195896,   21.606642,    1.195896,    0.000000,    0.000000,   -0.000000,    1.286827,   -0.000000,   -0.000000,  -40.947716,    1.286827,  -40.947716,   -0.000000,   21.517091,    1.215685,    0.000000,    1.215685,  -41.501976,   -0.000000,    0.000000,   -0.000000,   58.965470
z,    0.030000,    0.060000,   24.442529,   -0.656861,    0.000000,   34.818464,    0.000000,   36.006446,   -0.000000,    0.000000,   19.825419,    0.000000,   -0.000000,    1.325278,   19.825419,    1.325278,    0.000000,    0.000000,   -0.000000,    1.288279,   -0.000000,   -0.000000,  -39.021243,    1.288279,  -39.021243,   -0.000000,   19.859481,    1.318154,    0.000000,    1.318154,  -38.787047,   -0.000000,    0.000000,   -0.000000,   56.200042,   -0.000000,    0.000000,   23.303609,    0.000000,   -0.000000,    1.088739,   23.303609,    1.088739,    0.000000,    0.000000,   -0.000000,    1.234680,   -0.000000,   -0.000000,  -42.858903,    1.234680,  -42.858903,   -0.000000,   23.142682,    1.120893,    0.000000,    1.120893,  -43.740130,   -0.000000,    0.000000,   -0.000000,   61.511359
z,    0.030000,    0.070000,   24.539061,   -0.665181,    0.000000,   34.972902,    0.000000,   36.189438,   -0.000000,    0.000000,   20.373543,    0.000000,   -0.000000,    1.307494,   20.373543,    1.307494,    0.000000,    0.000000,   -0.000000,    1.255830,   -0.000000,   -0.000000,  -39.760050,    1.255830,  -39.760050,   -0.000000,   20.424550,    1.297871,    0.000000,    1.297871,  -39.431190,   -0.000000,    0.000000,   -0.000000,   57.094344,   -0.000000,    0.000000,   25.610245,    0.000000,   -0.000000,    0.927636,   25.610245,    0.927636,    0.000000,    0.000000,   -0.000000,    1.154388,   -0.000000,   -0.000000,  -45.315927,    1.154388,  -45.315927,   -0.000000,   25.325378,    0.978021,    0.000000,    0.978021,  -46.671439,   -0.000000,    0.000000,   -0.000000,   64.800680
z,    0.030000,    0.080000,   24.652301,   -0.675021,    0.000000,   35.153856,    0.000000,   36.404683,   -0.000000,    0.000000,   21.036026,    0.000000,   -0.000000,    1.284372,   21.036026,    1.284372,    0.000000,    0.000000,   -0.000000,    1.214876,   -0.000000,   -0.000000,  -40.641994,    1.214876,  -40.641994,    0.000000,   21.110210,    1.271965,    0.000000,    1.271965,  -40.196505,    0.000000,    0.000000,    0.000000,   58.159382,   -0.000000,    0.000000,   28.779846,    0.000000,   -0.000000,    0.682400,   28.779846,    0.682400,    0.000000,    0.000000,   -0.000000,    1.029613,   -0.000000,   -0.000000,  -48.457823,    1.029613,  -48.457823,   -0.000000,   28.273568,    0.759623,    0.000000,    0.759623,  -50.513011,   -0.000000,    0.000000,   -0.000000,   69.039161
z,    0.030000,    0.090000,   24.783136,   -0.686496,    0.000000,   35.362620,    0.000000,   36.654153,   -0.000000,    0.000000,   21.828469,    0.000000,   -0.000000,    1.254465,   21.828469,    1.254465,    0.000000,    0.000000,   -0.000000,    1.163530,   -0.000000,   -0.000000,  -41.681754,    1.163530,  -41.681754,   -0.000000,   21.934217,    1.239090,    0.000000,    1.239090,  -41.093736,   -0.000000,    0.000000,   -0.000000,   59.411649,   -0.000000,    0.000000,   33.245489,    0.000000,   -0.000000,    0.300813,   33.245489,    0.300813,    0.000000,    0.000000,   -0.000000,    0.831996,   -0.000000,   -0.000000,  -52.489860,    0.831996,  -52.489860,   -0.000000,   32.326609,    0.417493,    0.000000,    0.417493,  -55.607136,   -0.000000,    0.000000,   -0.000000,   74.543008
z,    0.030000,    0.100000,   24.932646,   -0.699747,    0.000000,   35.600746,    0.000000,   36.940246,   -0.000000,    0.000000,   22.770747,    0.000000,   -0.000000,    1.215856,   22.770747,    1.215856,    0.000000,    0.000000,   -0.000000,    1.099352,   -0.000000,   -0.000000,  -42.897552,    1.099352,  -42.897552,   -0.000000,   22.919410,    1.197501,    0.000000,    1.197501,  -42.136028,   -0.000000,    0.000000,   -0.000000,   60.871615,   -0.000000,    0.000000,   39.804930,    0.000000,   -0.000000,   -0.313035,   39.804930,   -0.313035,    0.000000,    0.000000,   -0.000000,    0.508961,   -0.000000,   -0.000000,  -57.725375,    0.508961,  -57.725375,   -0.000000,   38.068767,   -0.138798,    0.000000,   -0.138798,  -62.523832,   -0.000000,    0.000000,   -0.000000,   81.822514
z,    0.030000,    0.110000,   25.102137,   -0.714943,    0.000000,   35.870085,    0.000000,   37.265864,   -0.000000,    0.000000,   23.888237,    0.000000,   -0.000000,    1.165997,   23.888237,    1.165997,    0.000000,    0.000000,   -0.000000,    1.019172,   -0.000000,   -0.000000,  -44.311975,    1.019172,  -44.311975,   -0.000000,   24.095260,    1.144928,    0.000000,    1.144928,  -43.339402,   -0.000000,    0.000000,   -0.000000,   62.564655,   -0.000000,    0.000000,   50.095245,    0.000000,   -0.000000,   -1.351134,   50.095245,   -1.351134,    0.000000,    0.000000,   -0.000000,   -0.047041,   -0.000000,   -0.000000,  -64.666404,   -0.047041,  -64.666404,   -0.000000,   46.588161,   -1.095588,    0.000000,   -1.095588,  -72.292739,   -0.000000,    0.000000,   -0.000000,   91.762184
z,    0.030000,    0.120000,   25.293187,   -0.732289,    0.000000,   36.172833,    0.000000,   37.634524,   -0.000000,    0.000000,   25.213517,    0.000000,   -0.000000,    1.101474,   25.213517,    1.101474,    0.000000,    0.000000,   -0.000000,    0.918858,   -0.000000,   -0.000000,  -45.953083,    0.918858,  -45.953083,   -0.000000,   25.500063,    1.078408,    0.000000,    1.078408,  -44.723381,   -0.000000,    0.000000,   -0.000000,   64.522309,   -0.000000,    0.000000,   68.076812,    0.000000,   -0.000000,   -3.252137,   68.076812,   -3.252137,    0.000000,    0.000000,   -0.000000,   -1.093205,   -0.000000,   -0.000000,  -74.174357,   -1.093205,  -74.174357,   -0.000000,   60.158690,   -2.894930,    0.000000,   -2.894930,  -87.025452,   -0.000000,    0.000000,   -0.000000,  106.066289
z,    0.030000,    0.130000,   25.507713,   -0.752032,    0.000000,   36.511601,    0.000000,   38.050490,   -0.000000,    0.000000,   26.788770,    0.000000,   -0.000000,    1.017663,   26.788770,    1.017663,    0.000000,    0.000000,   -0.000000,    0.792983,   -0.000000,   -0.000000,  -47.855889,    0.792983,  -47.855889,   -0.000000,   27.184061,    0.994042,    0.000000,    0.994042,  -46.311790,   -0.000000,    0.000000,   -0.000000,   66.783976,   -0.000000,    0.000000,  106.444022,    0.000000,   -0.000000,   -7.282859,  106.444022,   -7.282859,    0.000000,    0.000000,   -0.000000,   -3.444198,   -0.000000,   -0.000000,  -87.878625,   -3.444198,  -87.878625,   -0.000000,   84.538244,   -6.854144,    0.000000,   -6.854144, -112.186687,   -0.000000,    0.000000,   -0.000000,  128.617758
z,    0.030000,    0.140000,   25.748054,   -0.774472,   -0.000000,   36.889491,    0.000000,   38.518965,   -0.000000,    0.000000,   28.669207,    0.000000,   -0.000000,    0.908258,   28.669207,    0.908258,    0.000000,    0.000000,   -0.000000,    0.634383,   -0.000000,   -0.000000,  -50.064378,    0.634383,  -50.064378,   -0.000000,   29.213993,    0.886677,    0.000000,    0.886677,  -48.133799,   -0.000000,    0.000000,   -0.000000,   69.399234,   -0.000000,    0.000000,  241.645500,    0.000000,   -0.000000,  -19.904973,  241.645500,  -19.904973,   -0.000000,    0.000000,   -0.000000,  -12.047990,   -0.000000,    0.000000, -109.256823,  -12.047990, -109.256823,    0.000000,  144.216125,  -16.946194,    0.000000,  -16.946194, -176.539583,   -0.000000,    0.000000,   -0.000000,  171.032149
z,    0.030000,    0.150000,   26.017097,   -0.799978,    0.000000,   37.310227,    0.000000,   39.046336,   -0.000000,    0.000000,   30.928145,    0.000000,   -0.000000,    0.764396,   30.928145,    0.764396,    0.000000,    0.000000,   -0.000000,    0.433377,   -0.000000,   -0.000000,  -52.634404,    0.433377,  -52.634404,   -0.000000,   31.679900,    0.749313,    0.000000,    0.749313,  -50.225424,   -0.000000,    0.000000,   -0.000000,   72.431251,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.160000,   26.318426,   -0.828999,    0.000000,   37.778250,    0.000000,   39.640510,   -0.000000,    0.000000,   33.664376,    0.000000,   -0.000000,    0.573729,   33.664376,    0.573729,    0.000000,    0.000000,   -0.000000,    0.177000,   -0.000000,   -0.000000,  -55.637481,    0.177000,  -55.637481,   -0.000000,   34.705296,    0.572576,    0.000000,    0.572576,  -52.631216,   -0.000000,    0.000000,   -0.000000,   75.961188,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.170000,   26.656578,   -0.862096,    0.000000,   38.298951,    0.000000,   40.311399,   -0.000000,    0.000000,   37.013749,    0.000000,   -0.000000,    0.318372,   37.013749,    0.318372,    0.000000,    0.000000,   -0.000000,   -0.152658,   -0.000000,   -0.000000,  -59.166666,   -0.152658,  -59.166666,   -0.000000,   38.463307,    0.343441,    0.000000,    0.343441,  -55.407008,   -0.000000,    0.000000,   -0.000000,   80.095293,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.180000,   27.037386,   -0.899976,    0.000000,   38.878903,    0.000000,   41.071581,   -0.000000,    0.000000,   41.167158,    0.000000,   -0.000000,   -0.027935,   41.167158,   -0.027935,    0.000000,    0.000000,   -0.000000,   -0.580551,   -0.000000,   -0.000000,  -63.344875,   -0.580551,  -63.344875,   -0.000000,   43.202429,    0.043661,    0.000000,    0.043661,  -58.623351,   -0.000000,    0.000000,   -0.000000,   84.974987,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.190000,   27.468516,   -0.943538,    0.000000,   39.526205,    0.000000,   41.937291,   -0.000000,    0.000000,   46.399986,    0.000000,   -0.000000,   -0.504772,   46.399986,   -0.504772,    0.000000,    0.000000,   -0.000000,   -1.142100,   -0.000000,   -0.000000,  -68.337607,   -1.142100,  -68.337607,   -0.000000,   49.289569,   -0.352887,    0.000000,   -0.352887,  -62.370478,   -0.000000,    0.000000,   -0.000000,   90.792664,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.030000,    0.200000,   27.960318,   -0.993955,    0.000000,   40.250973,    0.000000,   42.929888,   -0.000000,    0.000000,   53.121954,    0.000000,   -0.000000,   -1.173553,   53.121954,   -1.173553,    0.000000,    0.000000,   -0.000000,   -1.888610,   -0.000000,   -0.000000,  -74.372776,   -1.888610,  -74.372776,   -0.000000,   57.284844,   -0.884509,    0.000000,   -0.884509,  -66.765387,   -0.000000,    0.000000,   -0.000000,   97.816992,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.000000,   24.136175,   -0.632737,    0.000000,   34.340519,    0.000000,   35.368559,   -0.000000,    0.000000,   17.728588,    0.000000,   -0.000000,    1.469384,   17.728588,    1.469384,    0.000000,    0.000000,   -0.000000,    1.469384,   -0.000000,   -0.000000,  -37.630623,    1.469384,  -37.630623,   -0.000000,   17.728588,    1.469384,    0.000000,    1.469384,  -37.630623,   -0.000000,    0.000000,   -0.000000,   51.995731,   -0.000000,    0.000000,   17.728588,    0.000000,   -0.000000,    1.469384,   17.728588,    1.469384,    0.000000,    0.000000,   -0.000000,    1.469384,   -0.000000,   -0.000000,  -37.630623,    1.469384,  -37.630623,   -0.000000,   17.728588,    1.469384,    0.000000,    1.469384,  -37.630623,   -0.000000,    0.000000,   -0.000000,   51.995731
z,    0.040000,    0.040000,   24.249200,   -0.642293,    0.000000,   34.522374,    0.000000,   35.594075,   -0.000000,    0.000000,   18.304421,    0.000000,   -0.000000,    1.460003,   18.304421,    1.460003,    0.000000,    0.000000,   -0.000000,    1.444865,   -0.000000,   -0.000000,  -38.498097,    1.444865,  -38.498097,   -0.000000,   18.306112,    1.456255,    0.000000,    1.456255,  -38.382001,   -0.000000,    0.000000,   -0.000000,   52.993646,   -0.000000,    0.000000,   19.554680,    0.000000,   -0.000000,    1.393489,   19.554680,    1.393489,    0.000000,    0.000000,   -0.000000,    1.444494,   -0.000000,   -0.000000,  -40.083393,    1.444494,  -40.083393,   -0.000000,   19.546633,    1.406728,    0.000000,    1.406728,  -40.468568,   -0.000000,    0.000000,   -0.000000,   55.100896
z,    0.040000,    0.050000,   24.313661,   -0.647782,    0.000000,   34.626017,    0.000000,   35.723209,   -0.000000,    0.000000,   18.641344,    0.000000,   -0.000000,    1.453823,   18.641344,    1.453823,    0.000000,    0.000000,   -0.000000,    1.429750,   -0.000000,   -0.000000,  -39.000841,    1.429750,  -39.000841,   -0.000000,   18.644764,    1.447973,    0.000000,    1.447973,  -38.815531,   -0.000000,    0.000000,   -0.000000,   53.570805,   -0.000000,    0.000000,   20.720276,    0.000000,   -0.000000,    1.336750,   20.720276,    1.336750,    0.000000,    0.000000,   -0.000000,    1.423541,   -0.000000,   -0.000000,  -41.580175,    1.423541,  -41.580175,   -0.000000,   20.701456,    1.359408,    0.000000,    1.359408,  -42.232806,   -0.000000,    0.000000,   -0.000000,   57.005492
z,    0.040000,    0.060000,   24.393336,   -0.654607,    0.000000,   34.754042,    0.000000,   35.883343,   -0.000000,    0.000000,   19.066538,    0.000000,   -0.000000,    1.445317,   19.066538,    1.445317,    0.000000,    0.000000,   -0.000000,    1.409899,   -0.000000,   -0.000000,  -39.630370,    1.409899,  -39.630370,   -0.000000,   19.072912,    1.436918,    0.000000,    1.436918,  -39.356406,   -0.000000,    0.000000,   -0.000000,   54.292349,   -0.000000,    0.000000,   22.306378,    0.000000,   -0.000000,    1.250510,   22.306378,    1.250510,    0.000000,    0.000000,   -0.000000,    1.389574,   -0.000000,   -0.000000,  -43.538214,    1.389574,  -43.538214,   -0.000000,   22.265570,    1.286938,    0.000000,    1.286938,  -44.579560,   -0.000000,    0.000000,   -0.000000,   59.510245
z,    0.040000,    0.070000,   24.488793,   -0.662842,    0.000000,   34.907305,    0.000000,   36.075962,   -0.000000,    0.000000,   19.588976,    0.000000,   -0.000000,    1.433816,   19.588976,    1.433816,    0.000000,    0.000000,   -0.000000,    1.384369,   -0.000000,   -0.000000,  -40.396551,    1.384369,  -40.396551,   -0.000000,   19.600151,    1.422450,    0.000000,    1.422450,  -40.011733,   -0.000000,    0.000000,   -0.000000,   55.168841,   -0.000000,    0.000000,   24.453280,    0.000000,   -0.000000,    1.119393,   24.453280,    1.119393,    0.000000,    0.000000,   -0.000000,    1.334998,   -0.000000,   -0.000000,  -46.056383,    1.334998,  -46.056383,   -0.000000,   24.368819,    1.175786,    0.000000,    1.175786,  -47.665478,   -0.000000,    0.000000,   -0.000000,   62.757100
z,    0.040000,    0.080000,   24.600736,   -0.672578,    0.000000,   35.086856,   -0.000000,   36.302918,   -0.000000,    0.000000,   20.220216,    0.000000,   -0.000000,    1.418428,   20.220216,    1.418428,    0.000000,    0.000000,   -0.000000,    1.351924,   -0.000000,    0.000000,  -41.311874,    1.351924,  -41.311874,    0.000000,   20.238894,    1.403736,    0.000000,    1.403736,  -40.790399,    0.000000,    0.000000,    0.000000,   56.213656,   -0.000000,    0.000000,   27.386706,    0.000000,   -0.000000,    0.918061,   27.386706,    0.918061,    0.000000,    0.000000,   -0.000000,    1.247298,   -0.000000,    0.000000,  -49.277726,    1.247298,  -49.277726,   -0.000000,   27.215927,    1.003309,    0.000000,    1.003309,  -51.731416,   -0.000000,    0.000000,   -0.000000,   66.959989
z,    0.040000,    0.090000,   24.730023,   -0.683928,    0.000000,   35.293966,    0.000000,   36.566491,   -0.000000,    0.000000,   20.975008,    0.000000,   -0.000000,    1.397968,   20.975008,    1.397968,    0.000000,    0.000000,   -0.000000,    1.310966,   -0.000000,   -0.000000,  -42.391956,    1.310966,  -42.391956,   -0.000000,   21.005067,    1.379694,    0.000000,    1.379694,  -41.703369,   -0.000000,    0.000000,   -0.000000,   57.443529,   -0.000000,    0.000000,   31.487634,    0.000000,   -0.000000,    0.603101,   31.487634,    0.603101,    0.000000,    0.000000,   -0.000000,    1.105002,   -0.000000,   -0.000000,  -53.413302,    1.105002,  -53.413302,   -0.000000,   31.142960,    0.729918,    0.000000,    0.729918,  -57.162221,   -0.000000,    0.000000,   -0.000000,   72.452722
z,    0.040000,    0.100000,   24.877696,   -0.697028,    0.000000,   35.530159,    0.000000,   36.869469,   -0.000000,    0.000000,   21.872132,    0.000000,   -0.000000,    1.370866,   21.872132,    1.370866,    0.000000,    0.000000,   -0.000000,    1.259419,   -0.000000,   -0.000000,  -43.656224,    1.259419,  -43.656224,   -0.000000,   21.919073,    1.348929,    0.000000,    1.348929,  -42.764063,   -0.000000,    0.000000,   -0.000000,   58.879297,   -0.000000,    0.000000,   37.445770,    0.000000,   -0.000000,    0.095910,   37.445770,    0.095910,    0.000000,    0.000000,   -0.000000,    0.868987,   -0.000000,   -0.000000,  -58.784890,    0.868987,  -58.784890,   -0.000000,   36.735167,    0.281995,    0.000000,    0.281995,  -64.610104,   -0.000000,    0.000000,   -0.000000,   79.785049
z,    0.040000,    0.110000,   25.045014,   -0.712043,    0.000000,   35.797249,    0.000000,   37.215250,   -0.000000,    0.000000,   22.935548,    0.000000,   -0.000000,    1.335025,   22.935548,    1.335025,    0.000000,    0.000000,   -0.000000,    1.194595,   -0.000000,   -0.000000,  -45.128816,    1.194595,  -45.128816,   -0.000000,   23.007115,    1.309633,    0.000000,    1.309633,  -43.988845,   -0.000000,    0.000000,   -0.000000,   60.546884,   -0.000000,    0.000000,   46.642514,    0.000000,   -0.000000,   -0.757489,   46.642514,   -0.757489,    0.000000,    0.000000,   -0.000000,    0.461304,   -0.000000,   -0.000000,  -65.906877,    0.461304,  -65.906877,   -0.000000,   45.100923,   -0.489652,    0.000000,   -0.489652,  -75.280686,   -0.000000,    0.000000,   -0.000000,   89.936680
z,    0.040000,    0.120000,   25.233492,   -0.729170,    0.000000,   36.097390,    0.000000,   37.607978,   -0.000000,    0.000000,   24.195988,    0.000000,   -0.000000,    1.287630,   24.195988,    1.287630,    0.000000,    0.000000,   -0.000000,    1.112992,   -0.000000,   -0.000000,  -46.839787,    1.112992,  -46.839787,   -0.000000,   24.303052,    1.259459,    0.000000,    1.259459,  -45.397660,   -0.000000,    0.000000,   -0.000000,   62.478643,   -0.000000,    0.000000,   62.299835,    0.000000,   -0.000000,   -2.296805,   62.299835,   -2.296805,    0.000000,    0.000000,   -0.000000,   -0.296993,   -0.000000,   -0.000000,  -75.658395,   -0.296993,  -75.658395,   -0.000000,   58.616321,   -1.926848,    0.000000,   -1.926848,  -91.722453,   -0.000000,    0.000000,   -0.000000,  104.870053
z,    0.040000,    0.130000,   25.444968,   -0.748649,    0.000000,   36.433135,    0.000000,   38.052720,   -0.000000,    0.000000,   25.693208,    0.000000,   -0.000000,    1.224866,   25.693208,    1.224866,    0.000000,    0.000000,   -0.000000,    1.010018,   -0.000000,   -0.000000,  -48.826753,    1.010018,  -48.826753,   -0.000000,   25.851036,    1.195342,    0.000000,    1.195342,  -47.014864,   -0.000000,    0.000000,   -0.000000,   64.715179,   -0.000000,    0.000000,   94.110421,    0.000000,   -0.000000,   -5.441650,   94.110421,   -5.441650,    0.000000,    0.000000,   -0.000000,   -1.934664,   -0.000000,   -0.000000,  -89.693027,   -1.934664,  -89.693027,   -0.000000,   83.541139,   -4.957772,    0.000000,   -4.957772, -120.765659,   -0.000000,    0.000000,   -0.000000,  129.312430
z,    0.040000,    0.140000,   25.681670,   -0.770767,    0.000000,   36.807516,    0.000000,   38.555710,   -0.000000,    0.000000,   27.479174,    0.000000,   -0.000000,    1.141532,   27.479174,    1.141532,    0.000000,    0.000000,   -0.000000,    0.879637,   -0.000000,   -0.000000,  -51.137099,    0.879637,  -51.137099,   -0.000000,   27.709285,    1.113280,    0.000000,    1.113280,  -48.870276,   -0.000000,    0.000000,   -0.000000,   67.307833,   -0.000000,   -0.000000,  191.840297,   -0.000000,   -0.000000,  -14.151828,  191.840297,  -14.151828,    0.000000,    0.000000,   -0.000000,   -7.175150,   -0.000000,   -0.000000, -111.574843,   -7.175150, -111.574843,   -0.000000,  147.328038,  -10.602374,    0.000000,  -10.602374, -197.311349,   -0.000000,    0.000000,   -0.000000,  178.950787
z,    0.040000,    0.150000,   25.946351,   -0.795881,    0.000000,   37.224176,    0.000000,   39.124684,   -0.000000,    0.000000,   29.622849,    0.000000,   -0.000000,    1.030243,   29.622849,    1.030243,    0.000000,    0.000000,   -0.000000,    0.713656,   -0.000000,   -0.000000,  -53.831277,    0.713656,  -53.831277,   -0.000000,   29.955758,    1.007822,    0.000000,    1.007822,  -51.000798,   -0.000000,    0.000000,   -0.000000,   70.322506,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.160000,   26.242393,   -0.824416,    0.000000,   37.687435,    0.000000,   39.769323,   -0.000000,    0.000000,   32.216961,    0.000000,   -0.000000,    0.880817,   32.216961,    0.880817,    0.000000,    0.000000,   -0.000000,    0.501242,   -0.000000,   -0.000000,  -56.986895,    0.501242,  -56.986895,   -0.000000,   32.696340,    0.871867,    0.000000,    0.871867,  -53.452016,   -0.000000,    0.000000,   -0.000000,   73.844290,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.170000,   26.574067,   -0.856906,    0.000000,   38.202543,    0.000000,   40.501913,   -0.000000,    0.000000,   35.388856,    0.000000,   -0.000000,    0.678421,   35.388856,    0.678421,    0.000000,    0.000000,   -0.000000,    0.227433,   -0.000000,   -0.000000,  -60.705467,    0.227433,  -60.705467,   -0.000000,   36.077940,    0.695610,    0.000000,    0.695610,  -56.281180,   -0.000000,    0.000000,   -0.000000,   77.985536,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.180000,   26.946821,   -0.894016,    0.000000,   38.775878,    0.000000,   41.338275,   -0.000000,    0.000000,   39.317131,    0.000000,   -0.000000,    0.401314,   39.317131,    0.401314,    0.000000,    0.000000,   -0.000000,   -0.128460,   -0.000000,   -0.000000,  -65.121728,   -0.128460,  -65.121728,   -0.000000,   40.308852,    0.465580,    0.000000,    0.465580,  -59.560688,   -0.000000,    0.000000,   -0.000000,   82.897033,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.190000,   27.367754,   -0.936584,    0.000000,   39.415284,    0.000000,   42.299146,   -0.000000,    0.000000,   44.258841,    0.000000,   -0.000000,    0.016781,   44.258841,    0.016781,    0.000000,    0.000000,   -0.000000,   -0.595544,   -0.000000,    0.000000,  -70.418113,   -0.595544,  -70.418113,   -0.000000,   45.692308,    0.162910,    0.000000,    0.162910,  -63.383251,   -0.000000,    0.000000,   -0.000000,   88.785901,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.040000,    0.200000,   27.846355,   -0.985692,    0.000000,   40.130524,    0.000000,   43.412304,   -0.000000,    0.000000,   50.595393,    0.000000,   -0.000000,   -0.525817,   50.595393,   -0.525817,    0.000000,    0.000000,   -0.000000,   -1.215462,   -0.000000,   -0.000000,  -76.847458,   -1.215462,  -76.847458,   -0.000000,   52.683620,   -0.239334,    0.000000,   -0.239334,  -67.869263,   -0.000000,    0.000000,   -0.000000,   95.944499,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.000000,   24.079104,   -0.630148,    0.000000,   34.265565,    0.000000,   35.190025,   -0.000000,    0.000000,   16.936382,    0.000000,   -0.000000,    1.592123,   16.936382,    1.592123,    0.000000,    0.000000,   -0.000000,    1.592123,   -0.000000,   -0.000000,  -38.205956,    1.592123,  -38.205956,   -0.000000,   16.936382,    1.592123,    0.000000,    1.592123,  -38.205956,   -0.000000,    0.000000,   -0.000000,   50.001661,   -0.000000,    0.000000,   16.936382,    0.000000,   -0.000000,    1.592123,   16.936382,    1.592123,    0.000000,    0.000000,   -0.000000,    1.592123,   -0.000000,   -0.000000,  -38.205956,    1.592123,  -38.205956,   -0.000000,   16.936382,    1.592123,    0.000000,    1.592123,  -38.205956,   -0.000000,    0.000000,   -0.000000,   50.001661
z,    0.050000,    0.040000,   24.190720,   -0.639592,    0.000000,   34.445833,    0.000000,   35.428969,   -0.000000,    0.000000,   17.482048,    0.000000,   -0.000000,    1.590356,   17.482048,    1.590356,    0.000000,    0.000000,   -0.000000,    1.575902,   -0.000000,   -0.000000,  -39.106667,    1.575902,  -39.106667,   -0.000000,   17.471186,    1.585653,    0.000000,    1.585653,  -38.968887,   -0.000000,    0.000000,   -0.000000,   50.983659,   -0.000000,    0.000000,   18.637792,    0.000000,   -0.000000,    1.540247,   18.637792,    1.540247,    0.000000,    0.000000,   -0.000000,    1.588850,   -0.000000,   -0.000000,  -40.716955,    1.588850,  -40.716955,   -0.000000,   18.673726,    1.556618,    0.000000,    1.556618,  -41.176168,   -0.000000,    0.000000,   -0.000000,   53.062242
z,    0.050000,    0.050000,   24.254359,   -0.645016,    0.000000,   34.548558,    0.000000,   35.566023,   -0.000000,    0.000000,   17.801265,    0.000000,   -0.000000,    1.588696,   17.801265,    1.588696,    0.000000,    0.000000,   -0.000000,    1.565711,   -0.000000,   -0.000000,  -39.629056,    1.565711,  -39.629056,   -0.000000,   17.784353,    1.581332,    0.000000,    1.581332,  -39.409066,   -0.000000,    0.000000,   -0.000000,   51.552282,   -0.000000,    0.000000,   19.719888,    0.000000,   -0.000000,    1.499545,   19.719888,    1.499545,    0.000000,    0.000000,   -0.000000,    1.582143,   -0.000000,   -0.000000,  -42.249568,    1.582143,  -42.249568,   -0.000000,   19.779151,    1.527435,    0.000000,    1.527435,  -43.030042,   -0.000000,    0.000000,   -0.000000,   54.946908
z,    0.050000,    0.060000,   24.332999,   -0.651759,    0.000000,   34.675436,    0.000000,   35.736214,   -0.000000,    0.000000,   18.204060,    0.000000,   -0.000000,    1.585962,   18.204060,    1.585962,    0.000000,    0.000000,   -0.000000,    1.552145,   -0.000000,   -0.000000,  -40.283579,    1.552145,  -40.283579,   -0.000000,   18.179827,    1.575341,    0.000000,    1.575341,  -39.958222,   -0.000000,    0.000000,   -0.000000,   52.263849,   -0.000000,    0.000000,   21.187542,    0.000000,   -0.000000,    1.435947,   21.187542,    1.435947,    0.000000,    0.000000,   -0.000000,    1.568078,   -0.000000,   -0.000000,  -44.254726,    1.568078,  -44.254726,   -0.000000,   21.278866,    1.480577,    0.000000,    1.480577,  -45.505040,   -0.000000,    0.000000,   -0.000000,   57.434522
z,    0.050000,    0.070000,   24.427189,   -0.659891,    0.000000,   34.827303,    0.000000,   35.941278,   -0.000000,    0.000000,   18.698896,    0.000000,   -0.000000,    1.581655,   18.698896,    1.581655,    0.000000,    0.000000,   -0.000000,    1.534442,   -0.000000,   -0.000000,  -41.080769,    1.534442,  -41.080769,   -0.000000,   18.666141,    1.567196,    0.000000,    1.567196,  -40.623556,   -0.000000,    0.000000,   -0.000000,   53.129266,   -0.000000,    0.000000,   23.165400,    0.000000,   -0.000000,    1.336883,   23.165400,    1.336883,    0.000000,    0.000000,   -0.000000,    1.541312,   -0.000000,   -0.000000,  -46.833751,    1.541312,  -46.833751,   -0.000000,   23.300403,    1.405673,    0.000000,    1.405673,  -48.775622,   -0.000000,    0.000000,   -0.000000,   60.675333
z,    0.050000,    0.080000,   24.537606,   -0.669503,    0.000000,   35.005191,    0.000000,   36.183390,   -0.000000,    0.000000,   19.296672,    0.000000,   -0.000000,    1.575103,   19.296672,    1.575103,    0.000000,    0.000000,   -0.000000,    1.511603,   -0.000000,   -0.000000,  -42.033982,    1.511603,  -42.033982,   -0.000000,   19.254298,    1.556266,    0.000000,    1.556266,  -41.414078,   -0.000000,    0.000000,   -0.000000,   54.162389,   -0.000000,    0.000000,   25.851983,    0.000000,   -0.000000,    1.181725,   25.851983,    1.181725,    0.000000,    0.000000,   -0.000000,    1.493070,   -0.000000,   -0.000000,  -50.133055,    1.493070,  -50.133055,   -0.000000,   26.046557,    1.285385,    0.000000,    1.285385,  -53.113498,   -0.000000,    0.000000,   -0.000000,   64.899338
z,    0.050000,    0.090000,   24.665076,   -0.680703,   -0.000000,   35.210344,    0.000000,   36.465243,   -0.000000,    0.000000,   20.011293,    0.000000,   -0.000000,    1.565412,   20.011293,    1.565412,    0.000000,    0.000000,   -0.000000,    1.482333,   -0.000000,   -0.000000,  -43.159954,    1.482333,  -43.159954,    0.000000,   19.958367,    1.541732,    0.000000,    1.541732,  -42.340900,    0.000000,    0.000000,    0.000000,   55.380620,   -0.000000,    0.000000,   29.577952,    0.000000,   -0.000000,    0.935385,   29.577952,    0.935385,    0.000000,    0.000000,   -0.000000,    1.408400,   -0.000000,    0.000000,  -54.368267,    1.408400,  -54.368267,   -0.000000,   29.854204,    1.089519,    0.000000,    1.089519,  -58.960215,   -0.000000,    0.000000,   -0.000000,   70.472906
z,    0.050000,    0.100000,   24.810600,   -0.693623,    0.000000,   35.444252,    0.000000,   36.790150,   -0.000000,    0.000000,   20.860464,    0.000000,   -0.000000,    1.551388,   20.860464,    1.551388,    0.000000,    0.000000,   -0.000000,    1.444954,   -0.000000,   -0.000000,  -44.479553,    1.444954,  -44.479553,   -0.000000,   20.796286,    1.522544,    0.000000,    1.522544,  -43.417618,   -0.000000,    0.000000,   -0.000000,   56.805725,   -0.000000,    0.000000,   34.931469,    0.000000,   -0.000000,    0.535062,   34.931469,    0.535062,    0.000000,    0.000000,   -0.000000,    1.260434,   -0.000000,   -0.000000,  -59.867197,    1.260434,  -59.867197,   -0.000000,   35.319962,    0.762426,    0.000000,    0.762426,  -67.081089,   -0.000000,    0.000000,   -0.000000,   78.016399
z,    0.050000,    0.110000,   24.975381,   -0.708423,    0.000000,   35.708689,    0.000000,   37.162172,   -0.000000,    0.000000,   21.866764,    0.000000,   -0.000000,    1.531428,   21.866764,    1.531428,    0.000000,    0.000000,   -0.000000,    1.397288,   -0.000000,   -0.000000,  -46.018775,    1.397288,  -46.018775,   -0.000000,   21.790984,    1.497343,    0.000000,    1.497343,  -44.660812,   -0.000000,    0.000000,   -0.000000,   58.464929,   -0.000000,    0.000000,   43.062281,    0.000000,   -0.000000,   -0.140035,   43.062281,   -0.140035,    0.000000,    0.000000,   -0.000000,    0.996819,   -0.000000,   -0.000000,  -67.151532,    0.996819,  -67.151532,   -0.000000,   43.602022,    0.193380,    0.000000,    0.193380,  -78.934537,   -0.000000,    0.000000,   -0.000000,   88.678503
z,    0.050000,    0.120000,   25.160869,   -0.725293,    0.000000,   36.005757,    0.000000,   37.586302,   -0.000000,    0.000000,   23.059152,    0.000000,   -0.000000,    1.503366,   23.059152,    1.503366,    0.000000,    0.000000,   -0.000000,    1.336499,   -0.000000,   -0.000000,  -47.810096,    1.336499,  -47.810096,   -0.000000,   22.971918,    1.464379,    0.000000,    1.464379,  -46.090679,   -0.000000,    0.000000,   -0.000000,   60.392405,   -0.000000,    0.000000,   56.557481,    0.000000,   -0.000000,   -1.348466,   56.557481,   -1.348466,    0.000000,    0.000000,   -0.000000,    0.501583,   -0.000000,   -0.000000,  -77.106602,    0.501583,  -77.106602,   -0.000000,   57.279489,   -0.861315,    0.000000,   -0.861315,  -97.735802,   -0.000000,    0.000000,   -0.000000,  104.890651
z,    0.050000,    0.130000,   25.368812,   -0.744463,    0.000000,   36.337950,    0.000000,   38.068698,   -0.000000,    0.000000,   24.475078,    0.000000,   -0.000000,    1.464252,   24.475078,    1.464252,    0.000000,    0.000000,   -0.000000,    1.258869,   -0.000000,   -0.000000,  -49.894303,    1.258869,  -49.894303,   -0.000000,   24.377251,    1.421376,    0.000000,    1.421376,  -47.731880,   -0.000000,    0.000000,   -0.000000,   62.631340,   -0.000000,    0.000000,   82.744023,    0.000000,   -0.000000,   -3.751945,   82.744023,   -3.751945,    0.000000,    0.000000,   -0.000000,   -0.547731,   -0.000000,   -0.000000,  -91.379404,   -0.547731,  -91.379404,   -0.000000,   83.580102,   -2.989704,    0.000000,   -2.989704, -132.607312,   -0.000000,    0.000000,   -0.000000,  133.041468
z,    0.050000,    0.140000,   25.601322,   -0.766209,    0.000000,   36.708214,    0.000000,   38.617009,   -0.000000,    0.000000,   26.163475,    0.000000,   -0.000000,    1.410064,   26.163475,    1.410064,    0.000000,    0.000000,   -0.000000,    1.159536,   -0.000000,   -0.000000,  -52.322968,    1.159536,  -52.322968,   -0.000000,   26.056922,    1.365405,    0.000000,    1.365405,  -49.614578,   -0.000000,    0.000000,   -0.000000,   65.236740,   -0.000000,    0.000000,  154.392077,    0.000000,   -0.000000,   -9.827194,  154.392077,   -9.827194,    0.000000,    0.000000,   -0.000000,   -3.600871,   -0.000000,   -0.000000, -113.478881,   -3.600871, -113.478881,   -0.000000,  157.009573,   -5.359384,    0.000000,   -5.359384, -231.546571,   -0.000000,    0.000000,   -0.000000,  198.667144
z,    0.050000,    0.150000,   25.861004,   -0.790871,    0.000000,   37.120110,    0.000000,   39.240834,   -0.000000,    0.000000,   28.189322,    0.000000,   -0.000000,    1.334975,   28.189322,    1.334975,    0.000000,    0.000000,   -0.000000,    1.031833,   -0.000000,   -0.000000,  -55.162269,    1.031833,  -55.162269,   -0.000000,   28.077306,    1.292437,    0.000000,    1.292437,  -51.776162,   -0.000000,    0.000000,   -0.000000,   68.279927,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.160000,   26.151029,   -0.818854,    0.000000,   37.577817,    0.000000,   39.952325,   -0.000000,    0.000000,   30.639886,    0.000000,   -0.000000,    1.231068,   30.639886,    1.231068,    0.000000,    0.000000,   -0.000000,    0.867097,   -0.000000,   -0.000000,  -58.497489,    0.867097,  -58.497489,   -0.000000,   30.527610,    1.197417,    0.000000,    1.197417,  -54.262677,   -0.000000,    0.000000,   -0.000000,   71.853750,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.170000,   26.475387,   -0.850660,    0.000000,   38.086428,    0.000000,   40.767123,   -0.000000,    0.000000,   33.635066,    0.000000,   -0.000000,    1.086660,   33.635066,    1.086660,    0.000000,    0.000000,   -0.000000,    0.653319,   -0.000000,   -0.000000,  -62.440940,    0.653319,  -62.440940,   -0.000000,   33.530342,    1.073367,    0.000000,    1.073367,  -57.132004,   -0.000000,    0.000000,   -0.000000,   76.082297,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.180000,   26.839125,   -0.886914,    0.000000,   38.652111,    0.000000,   41.705671,   -0.000000,    0.000000,   37.342975,    0.000000,   -0.000000,    0.884612,   37.342975,    0.884612,    0.000000,    0.000000,   -0.000000,    0.374016,   -0.000000,   -0.000000,  -67.142701,    0.374016,  -67.142701,   -0.000000,   37.257051,    0.910906,    0.000000,    0.910906,  -60.457269,   -0.000000,    0.000000,   -0.000000,   81.134219,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.190000,   27.248767,   -0.928396,    0.000000,   39.282429,    0.000000,   42.795239,   -0.000000,    0.000000,   42.005567,    0.000000,   -0.000000,    0.599085,   42.005567,    0.599085,    0.000000,    0.000000,   -0.000000,    0.006194,   -0.000000,   -0.000000,  -72.807607,    0.006194,  -72.807607,   -0.000000,   41.953940,    0.697195,    0.000000,    0.697195,  -64.332038,   -0.000000,    0.000000,   -0.000000,   87.244560,,,,,,,,,,,,,,,,,,,,,,,,,,,
z,    0.050000,    0.200000,   27.712942,   -0.976098,    0.000000,   39.986769,    0.000000,   44.073068,   -0.000000,    0.000000,   47.981831,    0.000000,   -0.000000,    0.190044,   47.981831,    0.190044,    0.000000,    0.000000,   -0.000000,   -0.482643,   -0.000000,   -0.000000,  -79.722190,   -0.482643,  -79.722190,   -0.000000,   47.984612,    0.414438,    0.000000,    0.414438,  -68.877701,   -0.000000,    0.000000,   -0.000000,   94.750662,,,,,,,,,,,,,,,,,,,,,,,,,,,

